The Two-Loop Four-Graviton Scattering Amplitudes

We present the analytic form of the two-loop four-graviton scattering amplitudes in Einstein gravity. To remove ultraviolet divergences we include counterterms quadratic and cubic in the Riemann curvature tensor. The two-loop numerical unitarity approach is used to deal with the challenging momentum dependence of the interactions. We exploit the algebraic properties of the integrand of the amplitude in order to map it to a minimal basis of Feynman integrals. Analytic expressions are obtained from numerical evaluations of the amplitude. Finally, we show that four-graviton scattering observables depend on fewer couplings than naively expected.

==> anc/2loopRemainder/mmpp_s-channel.m <==
((I/630)*Pi^3*(6183*S^6 - 5642*S^5*T - 262654*S^4*T^2 - 1211035*S^3*T^3 - 
    2348045*S^2*T^4 - 2091033*S*T^5 - 697011*T^6))/S^3 + 
 (Pi^2*(246148*S^6 + 4494795*S^5*T + 42564275*S^4*T^2 + 161957725*S^3*T^3 + 
    295525775*S^2*T^4 + 257456295*S*T^5 + 85818765*T^6))/(37800*S^3) + 
 (Pi^4*(-45*S^9 - 413*S^8*T - 1407*S^7*T^2 + 2898*S^6*T^3 + 36764*S^5*T^4 + 
    129157*S^4*T^5 + 236831*S^3*T^6 + 242494*S^2*T^7 + 131012*S*T^8 + 
    29138*T^9))/(90*S^4*T*(S + T)) - 
 (-232848*S^10 - 465696*S^9*T - 464814*S^8*T^2 + 1323399*S^7*T^3 + 
   66558544*S^6*T^4 + 461192923*S^5*T^5 + 1411163127*S^4*T^6 + 
   2318940928*S^3*T^7 + 2131162657*S^2*T^8 + 1034284950*S*T^9 + 
   206856990*T^10)/(226800*S*T^3*(S + T)^3) - 
 ((I/1800)*Pi*(3696*S^12 + 12936*S^11*T + 20006*S^10*T^2 + 14735*S^9*T^3 + 
    88785*S^8*T^4 + 975620*S^7*T^5 + 5753010*S^6*T^6 + 18874430*S^5*T^7 + 
    36654980*S^4*T^8 + 43315775*S^3*T^9 + 30688015*S^2*T^10 + 
    12013560*S*T^11 + 2002260*T^12))/(S*T^4*(S + T)^4) - 
 ((-5*S^8 + 2*S^7*T + 106*S^6*T^2 + 224*S^5*T^3 + 280*S^4*T^4 + 224*S^3*T^5 + 
    112*S^2*T^6 + 32*S*T^7 + 8*T^8)*Log[S]^4)/(6*S^3*T*(S + T)) - 
 (T*(21*S^7 + 378*S^6*T + 2422*S^5*T^2 + 7805*S^4*T^3 + 14035*S^3*T^4 + 
    14294*S^2*T^5 + 7714*S*T^6 + 1714*T^7)*Log[-T]^4)/(6*S^4*(S + T)) + 
 ((((2*I)/3)*Pi*T*(20*S^6 + 358*S^5*T + 2064*S^4*T^2 + 5741*S^3*T^3 + 
      8294*S^2*T^4 + 6000*S*T^5 + 1714*T^6))/S^4 - 
   ((S + T)*(351*S^6 + 38387*S^5*T + 329253*S^4*T^2 + 1050132*S^3*T^3 + 
      1461818*S^2*T^4 + 723876*S*T^5 + 4236*T^6))/(630*S^4))*Log[S + T]^3 + 
 ((S^9 - 12*S^8*T + 5*S^7*T^2 + 1022*S^6*T^3 + 7126*S^5*T^4 + 23303*S^4*T^5 + 
    42049*S^3*T^6 + 42866*S^2*T^7 + 23138*S*T^8 + 5142*T^9)*Log[S + T]^4)/
  (6*S^4*T*(S + T)) + Log[-T]^3*
  (-1/630*(T*(16737*S^6 + 276969*S^5*T + 1225455*S^4*T^2 + 2356900*S^3*T^3 + 
       2094022*S^2*T^4 + 698460*S*T^5 - 4236*T^6))/S^4 + 
   (((2*I)/3)*Pi*(S + T)*(7*S^6 - 7*S^5*T - 315*S^4*T^2 - 1715*S^3*T^3 - 
      4004*S^2*T^4 - 4284*S*T^5 - 1714*T^6))/S^4 + 
   (2*(3*S^8 + 46*S^7*T + 434*S^6*T^2 + 2492*S^5*T^3 + 7861*S^4*T^4 + 
      14063*S^3*T^5 + 14302*S^2*T^6 + 7716*S*T^7 + 1714*T^8)*Log[S + T])/
    (3*S^4*(S + T))) + 
 Log[S]^3*((-5832*S^6 + 7189*S^5*T + 280567*S^4*T^2 + 1256955*S^3*T^3 + 
     2403975*S^2*T^4 + 2130597*S*T^5 + 710199*T^6)/(315*S^3) - 
   (((2*I)/3)*Pi*(3*S^8 - 2*S^7*T - 54*S^6*T^2 - 112*S^5*T^3 - 140*S^4*T^4 - 
      112*S^3*T^5 - 56*S^2*T^6 - 16*S*T^7 - 4*T^8))/(S^3*T*(S + T)) - 
   (2*(7*S^9 + 13*S^8*T + 38*S^7*T^2 + 756*S^6*T^3 + 4844*S^5*T^4 + 
      15610*S^4*T^5 + 28070*S^3*T^6 + 28588*S^2*T^7 + 15428*S*T^8 + 3428*T^9)*
     Log[-T])/(3*S^4*T*(S + T)) + 
   (2*(2*S^9 + 15*S^8*T + 144*S^7*T^2 + 980*S^6*T^3 + 5124*S^5*T^4 + 
      15834*S^4*T^5 + 28182*S^3*T^6 + 28620*S^2*T^7 + 15436*S*T^8 + 3428*T^9)*
     Log[S + T])/(3*S^4*T*(S + T))) - 
 (2*Pi^2*(S + 2*T)*(6*S^8 - 7*S^7*T + 27*S^6*T^2 + 646*S^5*T^3 + 
    3482*S^4*T^4 + 8590*S^3*T^5 + 10862*S^2*T^6 + 6856*S*T^7 + 1714*T^8)*
   PolyLog[2, -(T/S)])/(3*S^4*T*(S + T)) + 
 Log[S]^2*((7*S^5*(264*S^8 + 1320*S^7*T + 2925*S^6*T^2 + 3570*S^5*T^3 + 
      3070*S^4*T^4 + 2620*S^3*T^5 + 2670*S^2*T^6 + 1540*S*T^7 + 385*T^8))/
    (1800*T^5*(S + T)^5) - (Pi^2*(-3*S^9 + 8*S^8*T + 14*S^7*T^2 + 
      700*S^6*T^3 + 4774*S^5*T^4 + 15554*S^4*T^5 + 28042*S^3*T^6 + 
      28580*S^2*T^7 + 15426*S*T^8 + 3428*T^9))/(3*S^4*T*(S + T)) + 
   ((4*S^9 + 9*S^8*T + 64*S^7*T^2 + 812*S^6*T^3 + 4914*S^5*T^4 + 
      15666*S^4*T^5 + 28098*S^3*T^6 + 28596*S^2*T^7 + 15430*S*T^8 + 3428*T^9)*
     Log[-T]^2)/(S^4*T*(S + T)) + ((1944*S^3)/35 - (1027*S^2*T)/15 - 
     (40081*S*T^2)/15 - 11971*T^3 - (22895*T^4)/S - (101457*T^5)/(5*S^2) - 
     (33819*T^6)/(5*S^3) + ((2*I)*Pi*(2*S^8 - 4*S^7*T - 53*S^6*T^2 - 
        112*S^5*T^3 - 140*S^4*T^4 - 112*S^3*T^5 - 56*S^2*T^6 - 16*S*T^7 - 
        4*T^8))/(S^3*T*(S + T)))*Log[S + T] - 
   ((5*S^9 + 19*S^8*T + 118*S^7*T^2 + 924*S^6*T^3 + 5054*S^5*T^4 + 
      15778*S^4*T^5 + 28154*S^3*T^6 + 28612*S^2*T^7 + 15434*S*T^8 + 3428*T^9)*
     Log[S + T]^2)/(S^4*T*(S + T)) + 
   Log[-T]*(((2*I)*Pi*S^3*(S^2 + 2*S*T - T^2))/(T*(S + T)) + 
     (2*(3*S^8 + 4*S^7*T - 26*S^6*T^2 - 56*S^5*T^3 - 70*S^4*T^4 - 
        56*S^3*T^5 - 28*S^2*T^6 - 8*S*T^7 - 2*T^8)*Log[S + T])/
      (S^3*T*(S + T))) + (4*S^4*(S + 2*T)*PolyLog[2, -(T/S)])/(T*(S + T))) + 
 Log[S + T]^2*(((I/30)*Pi*(261*S^6 - 2984*S^5*T - 44056*S^4*T^2 - 
      183895*S^3*T^3 - 346325*S^2*T^4 - 305253*S*T^5 - 101751*T^6))/S^3 + 
   (Pi^2*(7*S^9 + 3*S^8*T + 10*S^7*T^2 + 350*S^6*T^3 + 2387*S^5*T^4 + 
      7777*S^4*T^5 + 14021*S^3*T^6 + 14290*S^2*T^7 + 7713*S*T^8 + 1714*T^9))/
    (3*S^4*T*(S + T)) + ((S + T)*(12936*S^10 - 12936*S^9*T + 26901*S^8*T^2 - 
      51156*S^7*T^3 + 118531*S^6*T^4 + 190610*S^5*T^5 + 3689270*S^4*T^6 + 
      16517320*S^3*T^7 + 32646465*S^2*T^8 + 21150410*S*T^9 - 19505*T^10))/
    (12600*S^3*T^5) - (4*(S^7 + 3*S^6*T + 10*S^5*T^2 + 18*S^4*T^3 + 
      17*S^3*T^4 + 11*S^2*T^5 + 3*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(S^3*T)) + 
 Log[-T]^2*(((I/30)*Pi*(261*S^6 - 2984*S^5*T - 44056*S^4*T^2 - 
      183895*S^3*T^3 - 346325*S^2*T^4 - 305253*S*T^5 - 101751*T^6))/S^3 + 
   (Pi^2*(6*S^9 - 3*S^8*T - 16*S^7*T^2 + 294*S^6*T^3 + 2317*S^5*T^4 + 
      7721*S^4*T^5 + 13993*S^3*T^6 + 14282*S^2*T^7 + 7711*S*T^8 + 1714*T^9))/
    (3*S^4*T*(S + T)) - (T*(1319650*S^10 + 23121360*S^9*T + 
      140730680*S^8*T^2 + 456474620*S^7*T^3 + 907396829*S^6*T^4 + 
      1166583590*S^5*T^5 + 978561440*S^4*T^6 + 519100960*S^3*T^7 + 
      158584950*S^2*T^8 + 21345460*S*T^9 + 19505*T^10))/
    (12600*S^3*(S + T)^5) + 
   ((-4005*S^7 + 3038*S^6*T + 249144*S^5*T^2 + 1195145*S^4*T^3 + 
       2336600*S^3*T^4 + 2087848*S^2*T^5 + 696402*S*T^6 - 4236*T^7)/
      (210*S^4) - ((2*I)*Pi*(2*S^8 - 19*S^7*T - 378*S^6*T^2 - 2422*S^5*T^3 - 
        7805*S^4*T^4 - 14035*S^3*T^5 - 14294*S^2*T^6 - 7714*S*T^7 - 
        1714*T^8))/(S^4*(S + T)))*Log[S + T] + 
   ((4*S^9 + 3*S^8*T - 7*S^7*T^2 + 322*S^6*T^3 + 2352*S^5*T^4 + 
      7749*S^4*T^5 + 14007*S^3*T^6 + 14286*S^2*T^7 + 7712*S*T^8 + 1714*T^9)*
     Log[S + T]^2)/(S^4*T*(S + T)) + 
   (4*(2*S^7 + 13*S^6*T + 28*S^5*T^2 + 35*S^4*T^3 + 28*S^3*T^4 + 14*S^2*T^5 + 
      4*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(S^3*(S + T))) + 
 ((1944*S^3)/35 - (1027*S^2*T)/15 - (40081*S*T^2)/15 - 11971*T^3 - 
   (22895*T^4)/S - (101457*T^5)/(5*S^2) - (33819*T^6)/(5*S^3) - 
   ((4*I)*Pi*(2*S^7 + 7*S^6*T + 20*S^5*T^2 + 36*S^4*T^3 + 34*S^3*T^4 + 
      22*S^2*T^5 + 6*S*T^6 + 2*T^7))/(S^3*T))*PolyLog[3, -(T/S)] + 
 ((1944*S^3)/35 - (1027*S^2*T)/15 - (40081*S*T^2)/15 - 11971*T^3 - 
   (22895*T^4)/S - (101457*T^5)/(5*S^2) - (33819*T^6)/(5*S^3) - 
   ((4*I)*Pi*(5*S^7 + 27*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 
      28*S^2*T^5 + 8*S*T^6 + 2*T^7))/(S^3*(S + T)))*PolyLog[3, (S + T)/S] + 
 Log[S]*(-1/630*(Pi^2*(-17145*S^6 + 23114*S^5*T + 859614*S^4*T^2 + 
       3816785*S^3*T^3 + 7267855*S^2*T^4 + 6431355*S*T^5 + 2143785*T^6))/
     S^3 - (((2*I)/3)*Pi^3*(7*S^8 + 29*S^7*T + 111*S^6*T^2 + 224*S^5*T^3 + 
      280*S^4*T^4 + 224*S^3*T^5 + 112*S^2*T^6 + 32*S*T^7 + 8*T^8))/
    (S^3*T*(S + T)) - (((7*I)/900)*Pi*S^5*(264*S^8 + 1320*S^7*T + 
      2925*S^6*T^2 + 3570*S^5*T^3 + 3070*S^4*T^4 + 2620*S^3*T^5 + 
      2670*S^2*T^6 + 1540*S*T^7 + 385*T^8))/(T^5*(S + T)^5) + 
   (3696*S^12 + 12936*S^11*T + 20006*S^10*T^2 + 14735*S^9*T^3 + 
     88785*S^8*T^4 + 975620*S^7*T^5 + 5753010*S^6*T^6 + 18874430*S^5*T^7 + 
     36654980*S^4*T^8 + 43315775*S^3*T^9 + 30688015*S^2*T^10 + 
     12013560*S*T^11 + 2002260*T^12)/(1800*S*T^4*(S + T)^4) - 
   (2*(3*S^7 + 25*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 28*S^2*T^5 + 
      8*S*T^6 + 2*T^7)*Log[-T]^3)/(3*S^3*(S + T)) + 
   ((-7659*S^6 + 28077*S^5*T + 588959*S^4*T^2 + 2544220*S^3*T^3 + 
       4828250*S^2*T^4 + 4267368*S*T^5 + 1422456*T^6)/(210*S^3) - 
     ((2*I)*Pi*(S^8 - S^7*T - 26*S^6*T^2 - 56*S^5*T^3 - 70*S^4*T^4 - 
        56*S^3*T^5 - 28*S^2*T^6 - 8*S*T^7 - 2*T^8))/(S^3*T*(S + T)))*
    Log[S + T]^2 + (2*(4*S^7 + 13*S^6*T + 40*S^5*T^2 + 72*S^4*T^3 + 
      68*S^3*T^4 + 44*S^2*T^5 + 12*S*T^6 + 4*T^7)*Log[S + T]^3)/(3*S^3*T) + 
   Log[-T]^2*((267*S^3)/14 + (1957*S^2*T)/30 + (265*S*T^2)/2 + (433*T^3)/3 + 
     (290*T^4)/(3*S) + (147*T^5)/(5*S^2) + (49*T^6)/(5*S^3) - 
     ((2*I)*Pi*(5*S^7 + 26*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 
        28*S^2*T^5 + 8*S*T^6 + 2*T^7))/(S^3*(S + T)) - 
     (2*(4*S^9 + 6*S^8*T + 39*S^7*T^2 + 756*S^6*T^3 + 4844*S^5*T^4 + 
        15610*S^4*T^5 + 28070*S^3*T^6 + 28588*S^2*T^7 + 15428*S*T^8 + 
        3428*T^9)*Log[S + T])/(S^4*T*(S + T))) - 
   ((8*I)*Pi*S^4*(S + 2*T)*PolyLog[2, -(T/S)])/(T*(S + T)) + 
   Log[-T]*((2*Pi^2*(-S^9 + 7*S^8*T + 20*S^7*T^2 + 378*S^6*T^3 + 
        2422*S^5*T^4 + 7805*S^4*T^5 + 14035*S^3*T^6 + 14294*S^2*T^7 + 
        7714*S*T^8 + 1714*T^9))/(3*S^4*T*(S + T)) + 
     (30548*S^10 + 508245*S^9*T + 4736410*S^8*T^2 + 23793670*S^7*T^3 + 
       71326300*S^6*T^4 + 136494600*S^5*T^5 + 171909860*S^4*T^6 + 
       142411945*S^3*T^7 + 74883080*S^2*T^8 + 22702950*S*T^9 + 3027060*T^10)/
      (900*S^2*(S + T)^5) + 
     (-1/105*(4005*S^6 + 13699*S^5*T + 27825*S^4*T^2 + 30310*S^3*T^3 + 
          20300*S^2*T^4 + 6174*S*T^5 + 2058*T^6)/S^3 - 
       ((4*I)*Pi*(S^8 - 3*S^7*T - 27*S^6*T^2 - 56*S^5*T^3 - 70*S^4*T^4 - 
          56*S^3*T^5 - 28*S^2*T^6 - 8*S*T^7 - 2*T^8))/(S^3*T*(S + T)))*
      Log[S + T] + (2*(S^9 + 2*S^8*T + 65*S^7*T^2 + 812*S^6*T^3 + 
        4914*S^5*T^4 + 15666*S^4*T^5 + 28098*S^3*T^6 + 28596*S^2*T^7 + 
        15430*S*T^8 + 3428*T^9)*Log[S + T]^2)/(S^4*T*(S + T)) - 
     (8*(S^7 + 3*S^6*T + 10*S^5*T^2 + 18*S^4*T^3 + 17*S^3*T^4 + 11*S^2*T^5 + 
        3*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(S^3*T)) + 
   Log[S + T]*((2*Pi^2*(-2*S^9 + S^8*T - 6*S^7*T^2 + 322*S^6*T^3 + 
        2352*S^5*T^4 + 7749*S^4*T^5 + 14007*S^3*T^6 + 14286*S^2*T^7 + 
        7712*S*T^8 + 1714*T^9))/(3*S^4*T*(S + T)) - 
     (1848*S^10 + 1995*S^8*T^2 - 3465*S^7*T^3 + 9625*S^6*T^4 + 
       13615*S^5*T^5 + 387285*S^4*T^6 + 2593695*S^3*T^7 + 6774230*S^2*T^8 + 
       7567650*S*T^9 + 3027060*T^10)/(900*S^2*T^5) + 
     (8*(2*S^7 + 13*S^6*T + 28*S^5*T^2 + 35*S^4*T^3 + 28*S^3*T^4 + 
        14*S^2*T^5 + 4*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(S^3*(S + T))) + 
   4*(7*S^3 + (2*S^4)/T + 20*S^2*T + 36*S*T^2 + 34*T^3 + (22*T^4)/S + 
     (6*T^5)/S^2 + (2*T^6)/S^3)*PolyLog[3, -(T/S)] + 
   (4*(5*S^7 + 27*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 28*S^2*T^5 + 
      8*S*T^6 + 2*T^7)*PolyLog[3, (S + T)/S])/(S^3*(S + T))) + 
 4*(15*S^3 + (2*S^4)/T + 40*S^2*T + 72*S*T^2 + 68*T^3 + (44*T^4)/S + 
   (12*T^5)/S^2 + (4*T^6)/S^3)*PolyLog[4, -(T/S)] + 
 (4*(S + 2*T)*(2*S^8 - 7*S^7*T + 27*S^6*T^2 + 646*S^5*T^3 + 3482*S^4*T^4 + 
    8590*S^3*T^5 + 10862*S^2*T^6 + 6856*S*T^7 + 1714*T^8)*
   PolyLog[4, T/(S + T)])/(S^4*T*(S + T)) + 
 (4*(13*S^7 + 55*S^6*T + 112*S^5*T^2 + 140*S^4*T^3 + 112*S^3*T^4 + 
    56*S^2*T^5 + 16*S*T^6 + 4*T^7)*PolyLog[4, (S + T)/S])/(S^3*(S + T)) + 
 ((-1944*S^3)/35 + (8146*S^2*T)/15 + (94646*S*T^2)/15 + (75736*T^3)/3 + 
   (140708*T^4)/(3*S) + (41136*T^5)/S^2 + (13712*T^6)/S^3)*Zeta[3] + 
 Log[-T]*((Pi^2*(-5481*S^7 + 18963*S^6*T + 334859*S^5*T^2 + 1356880*S^4*T^3 + 
      2509465*S^3*T^4 + 2196215*S^2*T^5 + 731619*S*T^6 + 4236*T^7))/
    (630*S^4) - (T*(3376038*S^8 + 40438438*S^7*T + 187444338*S^6*T^2 + 
      473596540*S^5*T^3 + 729470905*S^4*T^4 + 707378055*S^3*T^5 + 
      423215765*S^2*T^6 + 143049335*S*T^7 + 20929450*T^8))/
    (12600*S^2*(S + T)^4) + (((2*I)/3)*Pi^3*(3*S^9 + 15*S^8*T + 36*S^7*T^2 - 
      266*S^6*T^3 - 2282*S^5*T^4 - 7693*S^4*T^5 - 13979*S^3*T^6 - 
      14278*S^2*T^7 - 7710*S*T^8 - 1714*T^9))/(S^4*T*(S + T)) - 
   ((I/900)*Pi*(30548*S^10 + 508245*S^9*T + 4736410*S^8*T^2 + 
      23793670*S^7*T^3 + 71326300*S^6*T^4 + 136494600*S^5*T^5 + 
      171909860*S^4*T^6 + 142411945*S^3*T^7 + 74883080*S^2*T^8 + 
      22702950*S*T^9 + 3027060*T^10))/(S^2*(S + T)^5) + 
   (-1/210*(-8010*S^7 - 10661*S^6*T + 221319*S^5*T^2 + 1164835*S^4*T^3 + 
        2316300*S^3*T^4 + 2081674*S^2*T^5 + 694344*S*T^6 - 4236*T^7)/S^4 + 
     ((2*I)*Pi*(S^9 - S^8*T - 46*S^7*T^2 - 434*S^6*T^3 - 2492*S^5*T^4 - 
        7861*S^4*T^5 - 14063*S^3*T^6 - 14302*S^2*T^7 - 7716*S*T^8 - 
        1714*T^9))/(S^4*T*(S + T)))*Log[S + T]^2 - 
   (2*(5*S^9 + 5*S^8*T + 58*S^7*T^2 + 1134*S^6*T^3 + 7266*S^5*T^4 + 
      23415*S^4*T^5 + 42105*S^3*T^6 + 42882*S^2*T^7 + 23142*S*T^8 + 5142*T^9)*
     Log[S + T]^3)/(3*S^4*T*(S + T)) + 
   ((-1944*S^3)/35 + (1027*S^2*T)/15 + (40081*S*T^2)/15 + 11971*T^3 + 
     (22895*T^4)/S + (101457*T^5)/(5*S^2) + (33819*T^6)/(5*S^3) + 
     ((8*I)*Pi*(S^7 + 3*S^6*T + 10*S^5*T^2 + 18*S^4*T^3 + 17*S^3*T^4 + 
        11*S^2*T^5 + 3*S*T^6 + T^7))/(S^3*T))*PolyLog[2, -(T/S)] + 
   Log[S + T]*(((-1/15*I)*Pi*(261*S^6 - 2984*S^5*T - 44056*S^4*T^2 - 
        183895*S^3*T^3 - 346325*S^2*T^4 - 305253*S*T^5 - 101751*T^6))/S^3 - 
     (213836*S^6 + 1168885*S^5*T + 2050725*S^4*T^2 + 1744175*S^3*T^3 + 
       823325*S^2*T^4 - 58515*S*T^5 - 19505*T^6)/(6300*S^3) - 
     (2*Pi^2*(5*S^9 + 4*S^8*T + 4*S^7*T^2 + 672*S^6*T^3 + 4739*S^5*T^4 + 
        15526*S^4*T^5 + 28028*S^3*T^6 + 28576*S^2*T^7 + 15425*S*T^8 + 
        3428*T^9))/(3*S^4*T*(S + T)) + (8*S^4*(S + 2*T)*PolyLog[2, -(T/S)])/
      (T*(S + T))) + (4*(-12*S^8 - 34*S^7*T + 266*S^6*T^2 + 2282*S^5*T^3 + 
      7693*S^4*T^4 + 13979*S^3*T^5 + 14278*S^2*T^6 + 7710*S*T^7 + 1714*T^8)*
     PolyLog[3, -(T/S)])/(S^4*(S + T)) + 
   (4*(2*S^9 + 4*S^8*T + 20*S^7*T^2 + 378*S^6*T^3 + 2422*S^5*T^4 + 
      7805*S^4*T^5 + 14035*S^3*T^6 + 14294*S^2*T^7 + 7714*S*T^8 + 1714*T^9)*
     PolyLog[3, (S + T)/S])/(S^4*T*(S + T)) - (8*S^4*(S + 2*T)*Zeta[3])/
    (T*(S + T))) + Log[S + T]*
  ((Pi^2*(-11664*S^7 + 4151*S^6*T + 524755*S^5*T^2 + 2459905*S^4*T^3 + 
      4758390*S^3*T^4 + 4235140*S^2*T^5 + 1412166*S*T^6 - 4236*T^7))/
    (630*S^4) - ((S + T)*(25872*S^8 - 38808*S^7*T + 75362*S^6*T^2 - 
      144305*S^5*T^3 + 848120*S^4*T^4 + 70300*S^3*T^5 - 7895020*S^2*T^6 - 
      24386265*S*T^7 - 20929450*T^8))/(12600*S^2*T^4) + 
   (((2*I)/3)*Pi^3*(4*S^9 + 14*S^8*T + 75*S^7*T^2 + 490*S^6*T^3 + 
      2562*S^5*T^4 + 7917*S^4*T^5 + 14091*S^3*T^6 + 14310*S^2*T^7 + 
      7718*S*T^8 + 1714*T^9))/(S^4*T*(S + T)) + 
   ((I/900)*Pi*(1848*S^10 + 1995*S^8*T^2 - 3465*S^7*T^3 + 9625*S^6*T^4 + 
      13615*S^5*T^5 + 387285*S^4*T^6 + 2593695*S^3*T^7 + 6774230*S^2*T^8 + 
      7567650*S*T^9 + 3027060*T^10))/(S^2*T^5) + 
   ((1944*S^3)/35 - (1027*S^2*T)/15 - (40081*S*T^2)/15 - 11971*T^3 - 
     (22895*T^4)/S - (101457*T^5)/(5*S^2) - (33819*T^6)/(5*S^3) - 
     ((8*I)*Pi*(2*S^7 + 13*S^6*T + 28*S^5*T^2 + 35*S^4*T^3 + 28*S^3*T^4 + 
        14*S^2*T^5 + 4*S*T^6 + T^7))/(S^3*(S + T)))*PolyLog[2, -(T/S)] - 
   (4*(2*S^9 - 3*S^8*T - 7*S^7*T^2 + 322*S^6*T^3 + 2352*S^5*T^4 + 
      7749*S^4*T^5 + 14007*S^3*T^6 + 14286*S^2*T^7 + 7712*S*T^8 + 1714*T^9)*
     PolyLog[3, -(T/S)])/(S^4*T*(S + T)) - 
   (4*(2*S^8 + 7*S^7*T + 40*S^6*T^2 + 394*S^5*T^3 + 2098*S^4*T^4 + 
      5763*S^3*T^5 + 8300*S^2*T^6 + 6002*S*T^7 + 1714*T^8)*
     PolyLog[3, (S + T)/S])/(S^4*T) + (8*S^4*(S + 2*T)*Zeta[3])/(T*(S + T)))


==> anc/2loopRemainder/mmpp_t-channel.m <==
((-1/630*I)*Pi^3*(351*S^6 + 28511*S^5*T + 331261*S^4*T^2 + 1325380*S^3*T^3 + 
    2462390*S^2*T^4 + 2159640*S*T^5 + 719880*T^6))/S^3 + 
 (Pi^4*(32*S^9 + 78*S^8*T + 7*S^7*T^2 + 2800*S^6*T^3 + 19096*S^5*T^4 + 
    62216*S^4*T^5 + 112168*S^3*T^6 + 114320*S^2*T^7 + 61704*S*T^8 + 
    13712*T^9))/(90*S^4*T*(S + T)) - 
 (-232848*S^10 - 465696*S^9*T - 464814*S^8*T^2 + 1323399*S^7*T^3 + 
   66558544*S^6*T^4 + 461192923*S^5*T^5 + 1411163127*S^4*T^6 + 
   2318940928*S^3*T^7 + 2131162657*S^2*T^8 + 1034284950*S*T^9 + 
   206856990*T^10)/(226800*S*T^3*(S + T)^3) + 
 (Pi^2*(38808*S^11 + 41895*S^9*T^2 - 72765*S^8*T^3 + 202125*S^7*T^4 - 
    109445*S^6*T^5 + 9121125*S^5*T^6 + 90879695*S^4*T^7 + 298984030*S^3*T^8 + 
    451976450*S^2*T^9 + 321200100*S*T^10 + 85877280*T^11))/(37800*S^3*T^5) - 
 (S^5*Log[-S]^4)/(6*T*(S + T)) + 
 ((12*S^9 + 42*S^8*T + 51*S^7*T^2 + 434*S^6*T^3 + 2492*S^5*T^4 + 
    7861*S^4*T^5 + 14063*S^3*T^6 + 14302*S^2*T^7 + 7716*S*T^8 + 1714*T^9)*
   Log[T]^4)/(6*S^4*T*(S + T)) + 
 (-1/630*((S + T)*(351*S^6 + 38387*S^5*T + 329253*S^4*T^2 + 1050132*S^3*T^3 + 
       1461818*S^2*T^4 + 723876*S*T^5 + 4236*T^6))/S^4 - 
   (((2*I)/3)*Pi*(S^7 + 8*S^6*T + 20*S^5*T^2 + 36*S^4*T^3 + 34*S^3*T^4 + 
      22*S^2*T^5 + 6*S*T^6 + 2*T^7))/(S^3*T))*Log[S + T]^3 + 
 ((-S^9 - 22*S^8*T - 63*S^7*T^2 + 210*S^6*T^3 + 2212*S^5*T^4 + 7637*S^4*T^5 + 
    13951*S^3*T^6 + 14270*S^2*T^7 + 7708*S*T^8 + 1714*T^9)*Log[S + T]^4)/
  (6*S^4*T*(S + T)) + Log[-S]^3*((((-2*I)/3)*Pi*S^4)/T + 
   (2*S^4*(3*S + 5*T)*Log[T])/(3*T*(S + T)) - (2*S^4*(2*S + 5*T)*Log[S + T])/
    (3*T*(S + T))) + 
 Log[T]^3*(-1/630*(-23328*S^7 + 45493*S^6*T + 1399237*S^5*T^2 + 
      6253275*S^4*T^3 + 11972800*S^3*T^4 + 10616410*S^2*T^5 + 3539256*S*T^6 - 
      4236*T^7)/S^4 - (((2*I)/3)*Pi*(4*S^8 + 8*S^7*T - 25*S^6*T^2 - 
      56*S^5*T^3 - 70*S^4*T^4 - 56*S^3*T^5 - 28*S^2*T^6 - 8*S*T^7 - 2*T^8))/
    (S^3*T*(S + T)) - (2*(12*S^9 + 45*S^8*T + 102*S^7*T^2 + 546*S^6*T^3 + 
      2632*S^5*T^4 + 7973*S^4*T^5 + 14119*S^3*T^6 + 14318*S^2*T^7 + 
      7720*S*T^8 + 1714*T^9)*Log[S + T])/(3*S^4*T*(S + T))) + 
 (((-1/105*I)*Pi*(5832*S^6 - 7189*S^5*T - 280567*S^4*T^2 - 1256955*S^3*T^3 - 
      2403975*S^2*T^4 - 2130597*S*T^5 - 710199*T^6))/S^3 + 
   (2*Pi^2*(5*S^8 + 91*S^7*T + 868*S^6*T^2 + 4984*S^5*T^3 + 15722*S^4*T^4 + 
      28126*S^3*T^5 + 28604*S^2*T^6 + 15432*S*T^7 + 3428*T^8))/
    (3*S^4*(S + T)))*PolyLog[2, -(S/T)] + 
 Log[-S]^2*((Pi^2*S^3*(2*S^2 + 3*S*T + 2*T^2))/(T*(S + T)) + 
   (7*S^5*(264*S^8 + 1320*S^7*T + 2925*S^6*T^2 + 3570*S^5*T^3 + 
      3070*S^4*T^4 + 2620*S^3*T^5 + 2670*S^2*T^6 + 1540*S*T^7 + 385*T^8))/
    (1800*T^5*(S + T)^5) - ((4*S^8 + 16*S^7*T + 53*S^6*T^2 + 112*S^5*T^3 + 
      140*S^4*T^4 + 112*S^3*T^5 + 56*S^2*T^6 + 16*S*T^7 + 4*T^8)*Log[T]^2)/
    (S^3*T*(S + T)) - ((2*I)*Pi*S^4*(S + 2*T)*Log[S + T])/(T*(S + T)) - 
   ((-S^8 + 6*S^7*T + 53*S^6*T^2 + 112*S^5*T^3 + 140*S^4*T^4 + 112*S^3*T^5 + 
      56*S^2*T^6 + 16*S*T^7 + 4*T^8)*Log[S + T]^2)/(S^3*T*(S + T)) + 
   Log[T]*(((2*I)*Pi*S^4*(2*S + 3*T))/(T*(S + T)) + 
     (2*(S^8 + 11*S^7*T + 53*S^6*T^2 + 112*S^5*T^3 + 140*S^4*T^4 + 
        112*S^3*T^5 + 56*S^2*T^6 + 16*S*T^7 + 4*T^8)*Log[S + T])/
      (S^3*T*(S + T))) - (4*S^4*(S + 2*T)*PolyLog[2, -(S/T)])/(T*(S + T))) + 
 Log[S + T]^2*(((-1/210*I)*Pi*(2178*S^7 + 17850*S^6*T + 59248*S^5*T^2 + 
      92120*S^4*T^3 + 87675*S^3*T^4 + 48923*S^2*T^5 + 15855*S*T^6 + 
      4236*T^7))/S^4 + (Pi^2*(4*S^9 + 4*S^8*T + 34*S^7*T^2 + 728*S^6*T^3 + 
      4809*S^5*T^4 + 15582*S^4*T^5 + 28056*S^3*T^6 + 28584*S^2*T^7 + 
      15427*S*T^8 + 3428*T^9))/(3*S^4*T*(S + T)) + 
   ((S + T)*(12936*S^10 - 12936*S^9*T + 26901*S^8*T^2 - 51156*S^7*T^3 + 
      118531*S^6*T^4 + 190610*S^5*T^5 + 3689270*S^4*T^6 + 16517320*S^3*T^7 + 
      32646465*S^2*T^8 + 21150410*S*T^9 - 19505*T^10))/(12600*S^3*T^5) + 
   (4*(S^7 + 3*S^6*T + 10*S^5*T^2 + 18*S^4*T^3 + 17*S^3*T^4 + 11*S^2*T^5 + 
      3*S*T^6 + T^7)*PolyLog[2, -(S/T)])/(S^3*T)) + 
 Log[T]^2*(((-1/210*I)*Pi*(5832*S^7 - 23926*S^6*T - 557536*S^5*T^2 - 
      2482410*S^4*T^3 - 4760875*S^3*T^4 - 4224619*S^2*T^5 - 1408659*S*T^6 + 
      4236*T^7))/S^4 + (Pi^2*(-2*S^9 - 15*S^8*T + 114*S^7*T^2 + 
      2240*S^6*T^3 + 14497*S^5*T^4 + 46802*S^4*T^5 + 84196*S^3*T^6 + 
      85760*S^2*T^7 + 46283*S*T^8 + 10284*T^9))/(3*S^4*T*(S + T)) - 
   (T*(1319650*S^10 + 23121360*S^9*T + 140730680*S^8*T^2 + 
      456474620*S^7*T^3 + 907396829*S^6*T^4 + 1166583590*S^5*T^5 + 
      978561440*S^4*T^6 + 519100960*S^3*T^7 + 158584950*S^2*T^8 + 
      21345460*S*T^9 + 19505*T^10))/(12600*S^3*(S + T)^5) + 
   ((-15669*S^7 + 17416*S^6*T + 810278*S^5*T^2 + 3709055*S^4*T^3 + 
       7144550*S^3*T^4 + 6349042*S^2*T^5 + 2116800*S*T^6 - 4236*T^7)/
      (210*S^4) + ((2*I)*Pi*(4*S^8 + 5*S^7*T - 26*S^6*T^2 - 56*S^5*T^3 - 
        70*S^4*T^4 - 56*S^3*T^5 - 28*S^2*T^6 - 8*S*T^7 - 2*T^8))/
      (S^3*T*(S + T)))*Log[S + T] + 
   ((8*S^9 + 32*S^8*T + 100*S^7*T^2 + 546*S^6*T^3 + 2632*S^5*T^4 + 
      7973*S^4*T^5 + 14119*S^3*T^6 + 14318*S^2*T^7 + 7720*S*T^8 + 1714*T^9)*
     Log[S + T]^2)/(S^4*T*(S + T)) - 
   (4*(2*S^7 + 13*S^6*T + 28*S^5*T^2 + 35*S^4*T^3 + 28*S^3*T^4 + 14*S^2*T^5 + 
      4*S*T^6 + T^7)*PolyLog[2, -(S/T)])/(S^3*(S + T))) + 
 ((8*I)*Pi*(S^7 + 7*S^6*T + 20*S^5*T^2 + 36*S^4*T^3 + 34*S^3*T^4 + 
    22*S^2*T^5 + 6*S*T^6 + 2*T^7)*PolyLog[3, -(S/T)])/(S^3*T) + 
 ((-1944*S^3)/35 + (1027*S^2*T)/15 + (40081*S*T^2)/15 + 11971*T^3 + 
   (22895*T^4)/S + (101457*T^5)/(5*S^2) + (33819*T^6)/(5*S^3) + 
   ((4*I)*Pi*(2*S^9 + 4*S^8*T + 20*S^7*T^2 + 378*S^6*T^3 + 2422*S^5*T^4 + 
      7805*S^4*T^5 + 14035*S^3*T^6 + 14294*S^2*T^7 + 7714*S*T^8 + 1714*T^9))/
    (S^4*T*(S + T)))*PolyLog[3, (S + T)/T] - 
 (4*(2*S^7 + 15*S^6*T + 40*S^5*T^2 + 72*S^4*T^3 + 68*S^3*T^4 + 44*S^2*T^5 + 
    12*S*T^6 + 4*T^7)*PolyLog[4, -(S/T)])/(S^3*T) - 
 (4*(13*S^7 + 55*S^6*T + 112*S^5*T^2 + 140*S^4*T^3 + 112*S^3*T^4 + 
    56*S^2*T^5 + 16*S*T^6 + 4*T^7)*PolyLog[4, S/(S + T)])/(S^3*(S + T)) - 
 (4*(S + 2*T)*(2*S^8 - 7*S^7*T + 27*S^6*T^2 + 646*S^5*T^3 + 3482*S^4*T^4 + 
    8590*S^3*T^5 + 10862*S^2*T^6 + 6856*S*T^7 + 1714*T^8)*
   PolyLog[4, (S + T)/T])/(S^4*T*(S + T)) + 
 (7*T*(S + T)*(1017*S^4 + 6778*S^3*T + 21667*S^2*T^2 + 29778*S*T^3 + 
    14889*T^4)*Zeta[3])/(15*S^3) + 
 Pi*(((I/12600)*T*(3376038*S^8 + 40438438*S^7*T + 187444338*S^6*T^2 + 
      473596540*S^5*T^3 + 729470905*S^4*T^4 + 707378055*S^3*T^5 + 
      423215765*S^2*T^6 + 143049335*S*T^7 + 20929450*T^8))/(S^2*(S + T)^4) - 
   ((4*I)*T*(20*S^6 + 358*S^5*T + 2064*S^4*T^2 + 5741*S^3*T^3 + 
      8294*S^2*T^4 + 6000*S*T^5 + 1714*T^6)*Zeta[3])/S^4) + 
 Log[T]*((Pi^2*(-11313*S^7 + 76363*S^6*T + 1446333*S^5*T^2 + 
      6290200*S^4*T^3 + 11984140*S^3*T^4 + 10608878*S^2*T^5 + 3537198*S*T^6 - 
      8472*T^7))/(630*S^4) + (((2*I)/3)*Pi^3*(2*S^8 + 8*S^7*T + 7*S^6*T^2 + 
      28*S^5*T^3 + 35*S^4*T^4 + 28*S^3*T^5 + 14*S^2*T^6 + 4*S*T^7 + T^8))/
    (S^3*T*(S + T)) - (T*(3376038*S^8 + 40438438*S^7*T + 187444338*S^6*T^2 + 
      473596540*S^5*T^3 + 729470905*S^4*T^4 + 707378055*S^3*T^5 + 
      423215765*S^2*T^6 + 143049335*S*T^7 + 20929450*T^8))/
    (12600*S^2*(S + T)^4) + ((I/6300)*Pi*T*(1319650*S^10 + 23121360*S^9*T + 
      140730680*S^8*T^2 + 456474620*S^7*T^3 + 907396829*S^6*T^4 + 
      1166583590*S^5*T^5 + 978561440*S^4*T^6 + 519100960*S^3*T^7 + 
      158584950*S^2*T^8 + 21345460*S*T^9 + 19505*T^10))/(S^3*(S + T)^5) + 
   (-1/210*(-8010*S^7 - 10661*S^6*T + 221319*S^5*T^2 + 1164835*S^4*T^3 + 
        2316300*S^3*T^4 + 2081674*S^2*T^5 + 694344*S*T^6 - 4236*T^7)/S^4 - 
     ((2*I)*Pi*(2*S^8 - S^7*T - 27*S^6*T^2 - 56*S^5*T^3 - 70*S^4*T^4 - 
        56*S^3*T^5 - 28*S^2*T^6 - 8*S*T^7 - 2*T^8))/(S^3*T*(S + T)))*
    Log[S + T]^2 - (2*(3*S^8 + 5*S^7*T + 40*S^6*T^2 + 394*S^5*T^3 + 
      2098*S^4*T^4 + 5763*S^3*T^5 + 8300*S^2*T^6 + 6002*S*T^7 + 1714*T^8)*
     Log[S + T]^3)/(3*S^4*T) + ((1944*S^3)/35 - (1027*S^2*T)/15 - 
     (40081*S*T^2)/15 - 11971*T^3 - (22895*T^4)/S - (101457*T^5)/(5*S^2) - 
     (33819*T^6)/(5*S^3) + ((8*I)*Pi*(2*S^7 + 13*S^6*T + 28*S^5*T^2 + 
        35*S^4*T^3 + 28*S^3*T^4 + 14*S^2*T^5 + 4*S*T^6 + T^7))/(S^3*(S + T)))*
    PolyLog[2, -(S/T)] + Log[S + T]*
    (-1/6300*(213836*S^6 + 1168885*S^5*T + 2050725*S^4*T^2 + 
        1744175*S^3*T^3 + 823325*S^2*T^4 - 58515*S*T^5 - 19505*T^6)/S^3 + 
     ((I/105)*Pi*(4005*S^7 - 3038*S^6*T - 249144*S^5*T^2 - 1195145*S^4*T^3 - 
        2336600*S^3*T^4 - 2087848*S^2*T^5 - 696402*S*T^6 + 4236*T^7))/S^4 + 
     (2*Pi^2*(2*S^9 + 10*S^8*T - 71*S^7*T^2 - 1484*S^6*T^3 - 9653*S^5*T^4 - 
        31192*S^4*T^5 - 56126*S^3*T^6 - 57172*S^2*T^7 - 30855*S*T^8 - 
        6856*T^9))/(3*S^4*T*(S + T)) - (8*S^4*(S + 2*T)*PolyLog[2, -(S/T)])/
      (T*(S + T))) - (8*(S^7 + 7*S^6*T + 20*S^5*T^2 + 36*S^4*T^3 + 
      34*S^3*T^4 + 22*S^2*T^5 + 6*S*T^6 + 2*T^7)*PolyLog[3, -(S/T)])/
    (S^3*T) - (4*(2*S^9 + 4*S^8*T + 20*S^7*T^2 + 378*S^6*T^3 + 2422*S^5*T^4 + 
      7805*S^4*T^5 + 14035*S^3*T^6 + 14294*S^2*T^7 + 7714*S*T^8 + 1714*T^9)*
     PolyLog[3, (S + T)/T])/(S^4*T*(S + T)) + 
   (4*T*(20*S^6 + 358*S^5*T + 2064*S^4*T^2 + 5741*S^3*T^3 + 8294*S^2*T^4 + 
      6000*S*T^5 + 1714*T^6)*Zeta[3])/S^4) + 
 Log[-S]*((((-2*I)/3)*Pi^3*S^3*(S - 3*T))/(S + T) - 
   (Pi^2*(351*S^6 + 28511*S^5*T + 331261*S^4*T^2 + 1325380*S^3*T^3 + 
      2462390*S^2*T^4 + 2159640*S*T^5 + 719880*T^6))/(315*S^3) - 
   ((I/900)*Pi*(30548*S^10 + 508245*S^9*T + 4736410*S^8*T^2 + 
      23793670*S^7*T^3 + 71326300*S^6*T^4 + 136494600*S^5*T^5 + 
      171909860*S^4*T^6 + 142411945*S^3*T^7 + 74883080*S^2*T^8 + 
      22702950*S*T^9 + 3027060*T^10))/(S^2*(S + T)^5) + 
   (3696*S^12 + 12936*S^11*T + 20006*S^10*T^2 + 14735*S^9*T^3 + 
     88785*S^8*T^4 + 975620*S^7*T^5 + 5753010*S^6*T^6 + 18874430*S^5*T^7 + 
     36654980*S^4*T^8 + 43315775*S^3*T^9 + 30688015*S^2*T^10 + 
     12013560*S*T^11 + 2002260*T^12)/(1800*S*T^4*(S + T)^4) + 
   (2*(3*S^7 + 51*S^6*T + 112*S^5*T^2 + 140*S^4*T^3 + 112*S^3*T^4 + 
      56*S^2*T^5 + 16*S*T^6 + 4*T^7)*Log[T]^3)/(3*S^3*(S + T)) + 
   (((2*I)*Pi*S^3*(3*S^2 + 8*S*T + T^2))/(T*(S + T)) + 
     (-7659*S^6 + 28077*S^5*T + 588959*S^4*T^2 + 2544220*S^3*T^3 + 
       4828250*S^2*T^4 + 4267368*S*T^5 + 1422456*T^6)/(210*S^3))*
    Log[S + T]^2 + (4*(2*S^8 + 15*S^7*T + 54*S^6*T^2 + 112*S^5*T^3 + 
      140*S^4*T^4 + 112*S^3*T^5 + 56*S^2*T^6 + 16*S*T^7 + 4*T^8)*
     Log[S + T]^3)/(3*S^3*T*(S + T)) + 
   Log[T]^2*(((2*I)*Pi*S^3*(3*S + T))/(S + T) + 
     (-7659*S^6 + 28077*S^5*T + 588959*S^4*T^2 + 2544220*S^3*T^3 + 
       4828250*S^2*T^4 + 4267368*S*T^5 + 1422456*T^6)/(210*S^3) + 
     (2*S^3*(4*S^2 + 13*S*T + 2*T^2)*Log[S + T])/(T*(S + T))) - 
   ((8*I)*Pi*(S^7 + 3*S^6*T + 10*S^5*T^2 + 18*S^4*T^3 + 17*S^3*T^4 + 
      11*S^2*T^5 + 3*S*T^6 + T^7)*PolyLog[2, -(S/T)])/(S^3*T) + 
   Log[T]*(((I/15)*Pi*(261*S^6 - 2984*S^5*T - 44056*S^4*T^2 - 
        183895*S^3*T^3 - 346325*S^2*T^4 - 305253*S*T^5 - 101751*T^6))/S^3 + 
     (2*Pi^2*(5*S^8 - 43*S^7*T - 756*S^6*T^2 - 4844*S^5*T^3 - 15610*S^4*T^4 - 
        28070*S^3*T^5 - 28588*S^2*T^6 - 15428*S*T^7 - 3428*T^8))/
      (3*S^4*(S + T)) + (30548*S^10 + 508245*S^9*T + 4736410*S^8*T^2 + 
       23793670*S^7*T^3 + 71326300*S^6*T^4 + 136494600*S^5*T^5 + 
       171909860*S^4*T^6 + 142411945*S^3*T^7 + 74883080*S^2*T^8 + 
       22702950*S*T^9 + 3027060*T^10)/(900*S^2*(S + T)^5) + 
     (((-4*I)*Pi*S^3*(2*S^2 + 6*S*T + T^2))/(T*(S + T)) - 
       (-7659*S^6 + 28077*S^5*T + 588959*S^4*T^2 + 2544220*S^3*T^3 + 
         4828250*S^2*T^4 + 4267368*S*T^5 + 1422456*T^6)/(105*S^3))*
      Log[S + T] - (2*(5*S^8 + 24*S^7*T + 55*S^6*T^2 + 112*S^5*T^3 + 
        140*S^4*T^4 + 112*S^3*T^5 + 56*S^2*T^6 + 16*S*T^7 + 4*T^8)*
       Log[S + T]^2)/(S^3*T*(S + T)) + 
     (8*(S^7 + 3*S^6*T + 10*S^5*T^2 + 18*S^4*T^3 + 17*S^3*T^4 + 11*S^2*T^5 + 
        3*S*T^6 + T^7)*PolyLog[2, -(S/T)])/(S^3*T)) + 
   Log[S + T]*(((-1/15*I)*Pi*(261*S^6 - 2984*S^5*T - 44056*S^4*T^2 - 
        183895*S^3*T^3 - 346325*S^2*T^4 - 305253*S*T^5 - 101751*T^6))/S^3 + 
     (Pi^2*(-12*S^9 - 28*S^8*T + 74*S^7*T^2 + 1512*S^6*T^3 + 9688*S^5*T^4 + 
        31220*S^4*T^5 + 56140*S^3*T^6 + 57176*S^2*T^7 + 30856*S*T^8 + 
        6856*T^9))/(3*S^4*T*(S + T)) - (1848*S^10 + 1995*S^8*T^2 - 
       3465*S^7*T^3 + 9625*S^6*T^4 + 13615*S^5*T^5 + 387285*S^4*T^6 + 
       2593695*S^3*T^7 + 6774230*S^2*T^8 + 7567650*S*T^9 + 3027060*T^10)/
      (900*S^2*T^5) - (8*(2*S^7 + 13*S^6*T + 28*S^5*T^2 + 35*S^4*T^3 + 
        28*S^3*T^4 + 14*S^2*T^5 + 4*S*T^6 + T^7)*PolyLog[2, -(S/T)])/
      (S^3*(S + T))) + (8*S^4*(S + 2*T)*PolyLog[3, -(S/T)])/(T*(S + T)) - 
   (4*(5*S^7 + 27*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 28*S^2*T^5 + 
      8*S*T^6 + 2*T^7)*PolyLog[3, (S + T)/T])/(S^3*(S + T)) + 
   (4*(5*S^7 + 27*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 28*S^2*T^5 + 
      8*S*T^6 + 2*T^7)*Zeta[3])/(S^3*(S + T))) + 
 Log[S + T]*(((I/6300)*Pi*(213836*S^6 + 1168885*S^5*T + 2050725*S^4*T^2 + 
      1744175*S^3*T^3 + 823325*S^2*T^4 - 58515*S*T^5 - 19505*T^6))/S^3 - 
   (Pi^2*(-12015*S^7 + 19341*S^6*T + 783811*S^5*T^2 + 3639440*S^4*T^3 + 
      7059360*S^3*T^4 + 6289598*S^2*T^5 + 2097438*S*T^6 - 8472*T^7))/
    (630*S^4) - ((S + T)*(25872*S^8 - 38808*S^7*T + 75362*S^6*T^2 - 
      144305*S^5*T^3 + 848120*S^4*T^4 + 70300*S^3*T^5 - 7895020*S^2*T^6 - 
      24386265*S*T^7 - 20929450*T^8))/(12600*S^2*T^4) - 
   (((2*I)/3)*Pi^3*(2*S^8 + 7*S^7*T + 10*S^6*T^2 + 28*S^5*T^3 + 35*S^4*T^4 + 
      28*S^3*T^5 + 14*S^2*T^6 + 4*S*T^7 + T^8))/(S^3*T*(S + T)) + 
   ((-1944*S^3)/35 + (1027*S^2*T)/15 + (40081*S*T^2)/15 + 11971*T^3 + 
     (22895*T^4)/S + (101457*T^5)/(5*S^2) + (33819*T^6)/(5*S^3) + 
     ((8*I)*Pi*S^4*(S + 2*T))/(T*(S + T)))*PolyLog[2, -(S/T)] + 
   (8*(6*S^7 + 27*S^6*T + 56*S^5*T^2 + 70*S^4*T^3 + 56*S^3*T^4 + 28*S^2*T^5 + 
      8*S*T^6 + 2*T^7)*PolyLog[3, -(S/T)])/(S^3*(S + T)) + 
   (4*(2*S^8 + 7*S^7*T + 40*S^6*T^2 + 394*S^5*T^3 + 2098*S^4*T^4 + 
      5763*S^3*T^5 + 8300*S^2*T^6 + 6002*S*T^7 + 1714*T^8)*
     PolyLog[3, (S + T)/T])/(S^4*T) - 
   (4*(5*S^8 + 47*S^7*T + 434*S^6*T^2 + 2492*S^5*T^3 + 7861*S^4*T^4 + 
      14063*S^3*T^5 + 14302*S^2*T^6 + 7716*S*T^7 + 1714*T^8)*Zeta[3])/
    (S^4*(S + T)))


==> anc/2loopRemainder/mppp_s-channel.m <==
-1/180*(Pi^2*(S^8 + 3*S^7*T + 18*S^6*T^2 + 20*S^5*T^3 - 246*S^4*T^4 - 
     954*S^3*T^5 - 1396*S^2*T^6 - 924*S*T^7 - 231*T^8))/S^5 - 
 ((I/360)*Pi*S*(924*S^10 + 6930*S^9*T + 22524*S^8*T^2 + 41301*S^7*T^3 + 
    46430*S^6*T^4 + 32296*S^5*T^5 + 12940*S^4*T^6 + 1678*S^3*T^7 + 
    187*S^2*T^8 - 155*S*T^9 - 31*T^10))/(T^4*(S + T)^4) + 
 (3696*S^12 + 22176*S^11*T + 55292*S^10*T^2 + 73180*S^9*T^3 + 51701*S^8*T^4 + 
   11660*S^7*T^5 - 3650*S^6*T^6 + 11660*S^5*T^7 + 51701*S^4*T^8 + 
   73180*S^3*T^9 + 55292*S^2*T^10 + 22176*S*T^11 + 3696*T^12 - 
   8640*S^4*T^4*(S + T)^4*cGB[mu] + 17280*S^4*T^4*(S + T)^4*cR3[mu])/
  (2880*S^3*T^3*(S + T)^3) + 
 (S*(231*S^12 + 2079*S^11*T + 8326*S^10*T^2 + 19484*S^9*T^3 + 29371*S^8*T^4 + 
    29562*S^7*T^5 + 19791*S^6*T^6 + 8358*S^5*T^7 + 1869*S^4*T^8 - 
    180*S^3*T^9 - 69*S^2*T^10 - 18*S*T^11 - 3*T^12)*Log[S]^2)/
  (180*T^5*(S + T)^5) + (T*(-3*S^12 - 18*S^11*T - 69*S^10*T^2 - 180*S^9*T^3 + 
    1869*S^8*T^4 + 8358*S^7*T^5 + 19791*S^6*T^6 + 29562*S^5*T^7 + 
    29371*S^4*T^8 + 19484*S^3*T^9 + 8326*S^2*T^10 + 2079*S*T^11 + 231*T^12)*
   Log[-T]^2)/(180*S^5*(S + T)^5) + 
 (((I/90)*Pi*(231*S^8 + 924*S^7*T + 1396*S^6*T^2 + 954*S^5*T^3 + 
      246*S^4*T^4 - 20*S^3*T^5 - 18*S^2*T^6 - 3*S*T^7 - T^8))/T^5 - 
   ((S + T)*(924*S^10 + 2310*S^9*T + 1734*S^8*T^2 + 291*S^7*T^3 - 
      85*S^6*T^4 - 25*S^5*T^5 - 85*S^4*T^6 + 291*S^3*T^7 + 1734*S^2*T^8 + 
      2310*S*T^9 + 924*T^10))/(360*S^4*T^4))*Log[S + T] + 
 ((S + T)*(231*S^12 + 693*S^11*T + 703*S^10*T^2 + 251*S^9*T^3 - 5*S^8*T^4 - 
    16*S^7*T^5 - 5*S^6*T^6 - 16*S^5*T^7 - 5*S^4*T^8 + 251*S^3*T^9 + 
    703*S^2*T^10 + 693*S*T^11 + 231*T^12)*Log[S + T]^2)/(180*S^5*T^5) + 
 Log[-T]*(((I/90)*Pi*(S^8 + 5*S^7*T + 25*S^6*T^2 + 81*S^5*T^3 - 111*S^4*T^4 + 
      81*S^3*T^5 + 25*S^2*T^6 + 5*S*T^7 + T^8))/(S + T)^5 + 
   (T*(-31*S^10 - 155*S^9*T + 187*S^8*T^2 + 1678*S^7*T^3 + 12940*S^6*T^4 + 
      32296*S^5*T^5 + 46430*S^4*T^6 + 41301*S^3*T^7 + 22524*S^2*T^8 + 
      6930*S*T^9 + 924*T^10))/(360*S^4*(S + T)^4) + 
   ((S^8 + 3*S^7*T + 18*S^6*T^2 + 20*S^5*T^3 - 246*S^4*T^4 - 954*S^3*T^5 - 
      1396*S^2*T^6 - 924*S*T^7 - 231*T^8)*Log[S + T])/(90*S^5)) + 
 Log[S]*((S*(924*S^10 + 6930*S^9*T + 22524*S^8*T^2 + 41301*S^7*T^3 + 
      46430*S^6*T^4 + 32296*S^5*T^5 + 12940*S^4*T^6 + 1678*S^3*T^7 + 
      187*S^2*T^8 - 155*S*T^9 - 31*T^10))/(360*T^4*(S + T)^4) - 
   ((I/90)*Pi*S*(231*S^12 + 2079*S^11*T + 8326*S^10*T^2 + 19484*S^9*T^3 + 
      29371*S^8*T^4 + 29562*S^7*T^5 + 19791*S^6*T^6 + 8358*S^5*T^7 + 
      1869*S^4*T^8 - 180*S^3*T^9 - 69*S^2*T^10 - 18*S*T^11 - 3*T^12))/
    (T^5*(S + T)^5) - ((S^8 + 5*S^7*T + 25*S^6*T^2 + 81*S^5*T^3 - 
      111*S^4*T^4 + 81*S^3*T^5 + 25*S^2*T^6 + 5*S*T^7 + T^8)*Log[-T])/
    (90*(S + T)^5) + ((-231*S^8 - 924*S^7*T - 1396*S^6*T^2 - 954*S^5*T^3 - 
      246*S^4*T^4 + 20*S^3*T^5 + 18*S^2*T^6 + 3*S*T^7 + T^8)*Log[S + T])/
    (90*T^5))


==> anc/2loopRemainder/pppp_s-channel.m <==
(I/60)*Pi*S*(S^2 + 6*S*T + 6*T^2) - 
 (S*T*(S + T)*(117617 + 648000*cGB[mu] - 1296000*cR3[mu]))/21600 - 
 (S*(S^2 + 6*S*T + 6*T^2)*Log[S])/60 - (T*(6*S^2 + 6*S*T + T^2)*Log[-T])/60 + 
 ((S + T)*(S^2 - 4*S*T + T^2)*Log[S + T])/60


==> anc/4gravitonAmplitudes.m <==
(* ::Package:: *)

$dir=DirectoryName[$InputFileName];


(*Spinor weight normalisations -- \mathcal{N} of eq.(4) in paper*)
(*spaa[a,b]=<ab> ; spbb[a,b]=[ab] ; see e.g. arXiv:0710.5559*)
SpinorFactor["pppp"]:=I (Spbb[1,2]^2 Spbb[3,4]^2)/(Spaa[1,2]^2 Spaa[3,4]^2);
SpinorFactor["mppp"]:=I (Spaa[1,4]^2 Spbb[2,4]^2 Spbb[3,4]^2)/(Spbb[1,4]^2 Spaa[2,4]^2 Spaa[3,4]^2);
SpinorFactor["mmpp"]:=I (Spaa[1,2]^2 Spbb[3,4]^2)/(Spaa[3,4]^2 Spbb[1,2]^2);

(*loop factor used in computation of integrals: I=lf*\int dp^D 
 lf=mu0^(2*ep)*Exp[-EulerGamma*ep]/(4*Pi)^(d/2)/.d->4-2ep; 
*)


(* bare couplings of counterterms --  mu^(2*ep)*\mathcal{C}_{GB}/(53/90/ep) and mu^(4*ep)\mathcal{C}_{R^3}/(209/1440/ep) of eq.(3) in paper*)
CGB := (53/90/ep + cGB[mu])/(53/90/ep);
CR3 := (209/1440/ep + cR3[mu])/(209/1440/ep);


(*kappabar -- kappa normalisation of peturbative expansion in eq.(4)*)
kappabar=kappa*mu^(-ep)/(4*Pi)//.{mu->(mu0*Exp[EulerGamma/2]/(4*Pi)^(1/2)),mu0->1};

(*Soft factor -- we set \mu_0=1*)
Soft["s-channel"]:=(2 (S (-I Pi+Log[S])+T Log[-T]+ U Log[-U]))/ep+2 (-(1/2) S (-I Pi+Log[S])^2-1/2 T Log[-T]^2-1/2 U Log[-U]^2)+2 ep (1/6 S (-I Pi+Log[S])^3+1/6 T Log[-T]^3+1/6 U Log[-U]^3)/.U->-S-T;
Soft["t-channel"]:=(2 (S Log[-S]+T (-I Pi+Log[T])+ U Log[-U]))/ep+2 (-(1/2) S Log[-S]^2-1/2 T (-I Pi+Log[T])^2-1/2 U Log[-U]^2)+2 ep (1/6 S Log[-S]^3+1/6 T (-I Pi+Log[T])^3+1/6 U Log[-U]^3)/.U->-S-T;


(*O(kappa^2) amplitudes in effective field theory -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4)*)
AmplNorm["tree", "pppp"] := 0;
AmplNorm["tree", "mppp"] := 0;
AmplNorm["tree", "mmpp"] := S^3/(U*T)/.U->-S-T;

Ampl["tree",a_]:=(kappa/2)^2*SpinorFactor[a]*AmplNorm["tree",a];


(*O(kappa^4) amplitudes in effective field theory -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4) -- we set \mu_0=1 *)
(* the amplitudes are given including O(ep^2) contributions *)
(*s-channel: s>0, t<0, u<0*)
(*t-channel: s<0, t>0, u<0*)
AmplNorm["1Loop", "pppp", "s-channel"] := Get[$dir<>"oneloop/pppp_s-channel.m"]/.U->-S-T
AmplNorm["1Loop", "mppp", "s-channel"] := Get[$dir<>"oneloop/mppp_s-channel.m"]/.U->-S-T
AmplNorm["1Loop", "mmpp", "s-channel"] := Get[$dir<>"oneloop/mmpp_s-channel.m"]/.U->-S-T
AmplNorm["1Loop", "mmpp", "t-channel"] := Get[$dir<>"oneloop/mmpp_t-channel.m"]/.U->-S-T

Ampl["1Loop", a_, b_] := (kappa/2)^2*(kappabar/2)^2*SpinorFactor[a]*AmplNorm["1Loop",a,b];


(*counterterms -- GB -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4) -- we set \mu_0=1*)
(*s-channel: s>0, t<0, u<0*)
(*t-channel: s<0, t>0, u<0*)
AmplNorm["tree", "pppp", "GB-GB"] := CGB^2*(5618/675 S T U (1+1/ep))/.U->-S-T;
AmplNorm["tree", "mppp", "GB-GB"] := 0;
AmplNorm["tree", "mmpp", "GB-GB"] := CGB^2*(5618/2025 S^3(1+1/ep));

Ampl["tree", a_, "GB-GB"] := (kappa/2)^2*(kappabar/2)^4*SpinorFactor[a]*AmplNorm["tree", a, "GB-GB"];

AmplNorm["1Loop", "pppp", "GB", "s-channel"] := CGB*Get[$dir<>"ct_gb/pppp_s-channel.m"]/.U->-S-T;
AmplNorm["1Loop", "mppp", "GB", "s-channel"] := CGB*Get[$dir<>"ct_gb/mppp_s-channel.m"]/.U->-S-T;
AmplNorm["1Loop", "mmpp", "GB", "s-channel"] := CGB*Get[$dir<>"ct_gb/mmpp_s-channel.m"]/.U->-S-T;
AmplNorm["1Loop", "mmpp", "GB", "t-channel"] := CGB*Get[$dir<>"ct_gb/mmpp_t-channel.m"]/.U->-S-T;	

Ampl["1Loop", a_, "GB", b_] := (kappa/2)^2*(kappabar/2)^4*SpinorFactor[a]*AmplNorm["1Loop", a, "GB", b];


(*counterterms -- R3 -- AmplNorm corresponds to \mathcal{M} and lf^2*Ampl corresponds to M in eq.(4) -- we set \mu_0=1*)
(*s-channel: s>0, t<0, u<0*)
(*t-channel: s<0, t>0, u<0*)
AmplNorm["tree", "pppp", "R3"] := -CR3*((209 S T U)/(24 ep))/.U->-S-T;
AmplNorm["tree", "mppp", "R3"] := -CR3*((209 S T U)/(240 ep))/.U->-S-T;
AmplNorm["tree", "mmpp", "R3"] := 0;

Ampl["tree", a_, "R3"] := (kappa/2)^2*(kappabar/2)^4*SpinorFactor[a]*AmplNorm["tree", a, "R3"];


(*two-loop Remainders, as defined in eqs.(6) and (7) -- we set \mu_0=1*)
(*s-channel: s>0, t<0, u<0*)
(*t-channel: s<0, t>0, u<0*)
Remainder["kappa^6", "pppp", "s-channel"] := Get[$dir<>"2loopRemainder/pppp_s-channel.m"]/.U->-S-T;
Remainder["kappa^6", "mppp", "s-channel"] := Get[$dir<>"2loopRemainder/mppp_s-channel.m"]/.U->-S-T;
Remainder["kappa^6", "mmpp", "s-channel"] := Get[$dir<>"2loopRemainder/mmpp_s-channel.m"]/.U->-S-T;
Remainder["kappa^6", "mmpp", "t-channel"] := Get[$dir<>"2loopRemainder/mmpp_t-channel.m"]/.U->-S-T;


(*two-loop EH amplitudes -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4) -- we set \mu_0=1*)
(*s-channel: s>0, t<0, u<0*)
(*t-channel: s<0, t>0, u<0*)
AmplNorm["2Loop", hel_, "EH", channel_] := Remainder["kappa^6", hel , channel ] + Soft[ channel ] * AmplNorm["1Loop", hel, channel ] - 1/2*Soft[ channel ]^2 * AmplNorm["tree", hel] - AmplNorm["tree", hel, "GB-GB"] - AmplNorm["1Loop", hel , "GB", channel ] - AmplNorm["tree", hel , "R3"];

Ampl["2Loop", a_, "EH", b_] := (kappa/2)^2*(kappabar/2)^4*SpinorFactor[a]*AmplNorm["2Loop", a, "EH", b];


(*O(kappa^2) amplitudes in effective field theory -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4) *)
AmplNorm["kappa^2", a_]:=AmplNorm["tree", a];
Ampl["kappa^2", a_]:=Ampl["tree", a] ;

(*O(kappa^4) amplitudes in effective field theory -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4) -- we set \mu_0=1*)
AmplNorm["kappa^4", a_, b_] := AmplNorm["1Loop", a, b];
Ampl["kappa^4", a_, b_] := Ampl["1Loop", a, b];

(*O(kappa^6) amplitudes in effective field theory -- AmplNorm corresponds to \mathcal{M} and Ampl corresponds to M in eq.(4) -- we set \mu_0=1*)
(*s-channel: s>0, t<0, u<0*)
(*t-channel: s<0, t>0, u<0*)
AmplNorm["kappa^6", hel_, channel_] :=  Soft[ channel ] * AmplNorm["1Loop", hel, channel ]  - 1/2*Soft[ channel ]^2 * AmplNorm["tree", hel] + Remainder["kappa^6", hel , channel]; 
Ampl["kappa^6", a_, b_] := (kappa/2)^2*(kappabar/2)^4*SpinorFactor[a]*AmplNorm["kappa^6", a, b];


==> anc/ct_gb/mmpp_s-channel.m <==
(-11236*S^3)/(2025*ep) + (212*Pi^2*(15*S^4 + 20*S^3*T + 29*S^2*T^2 + 18*S*T^3 + 9*T^4))/
  (675*S) - (((106*I)/2025)*Pi*S^3*(18*S^4 - 57*S^3*T + 49*S^2*T^2 + 212*S*T^3 + 106*T^4))/
  (T^2*(S + T)^2) + (53*S*(180*S^4 - 3953*S^3*T - 2873*S^2*T^2 + 2160*S*T^3 + 1080*T^4))/
  (20250*T*(S + T)) + (((212*I)/675)*Pi*S^5*(-3*S^4 + 5*S^3*T + 20*S^2*T^2 + 30*S*T^3 + 
    15*T^4)*Log[S])/(T^3*(S + T)^3) + 
 (106*S^3*(18*S^4 - 57*S^3*T + 49*S^2*T^2 + 212*S*T^3 + 106*T^4)*Log[S])/
  (2025*T^2*(S + T)^2) - (106*S^5*(-3*S^4 + 5*S^3*T + 20*S^2*T^2 + 30*S*T^3 + 15*T^4)*
   Log[S]^2)/(675*T^3*(S + T)^3) - (((212*I)/675)*Pi*S^4*(30*S^2 + 40*S*T + 13*T^2)*
   Log[-T])/(S + T)^3 + (106*T*(135*S^4 + 275*S^3*T + 236*S^2*T^2 + 126*S*T^3 + 36*T^4)*
   Log[-T])/(675*(S + T)^2) + (212*S^4*(30*S^2 + 40*S*T + 13*T^2)*Log[S]*Log[-T])/
  (675*(S + T)^3) + (106*T*(90*S^6 + 255*S^5*T + 360*S^4*T^2 + 340*S^3*T^3 + 220*S^2*T^4 + 
    90*S*T^5 + 18*T^6)*Log[-T]^2)/(675*S*(S + T)^3) + 
 (((212*I)/675)*Pi*S^4*(3*S^2 - 14*S*T + 13*T^2)*Log[S + T])/T^3 - 
 (106*(S + T)*(6*S^4 - 37*S^3*T + 74*S^2*T^2 + 18*S*T^3 + 36*T^4)*Log[S + T])/(675*T^2) - 
 (212*S^4*(3*S^2 - 14*S*T + 13*T^2)*Log[S]*Log[S + T])/(675*T^3) - 
 (424*(15*S^4 + 20*S^3*T + 29*S^2*T^2 + 18*S*T^3 + 9*T^4)*Log[-T]*Log[S + T])/(675*S) + 
 (106*(S + T)*(3*S^6 - 17*S^5*T + 30*S^4*T^2 + 40*S^2*T^4 + 18*S*T^5 + 18*T^6)*
   Log[S + T]^2)/(675*S*T^3)


==> anc/ct_gb/mmpp_t-channel.m <==
(-11236*S^3)/(2025*ep) + (106*Pi^2*S^4*(3*S^2 - 14*S*T + 13*T^2))/(675*T^3) - 
 (((106*I)/675)*Pi*T*(135*S^4 + 275*S^3*T + 236*S^2*T^2 + 126*S*T^3 + 36*T^4))/(S + T)^2 + 
 (53*S*(180*S^4 - 3953*S^3*T - 2873*S^2*T^2 + 2160*S*T^3 + 1080*T^4))/(20250*T*(S + T)) - 
 (((212*I)/675)*Pi*S^4*(30*S^2 + 40*S*T + 13*T^2)*Log[-S])/(S + T)^3 + 
 (106*S^3*(18*S^4 - 57*S^3*T + 49*S^2*T^2 + 212*S*T^3 + 106*T^4)*Log[-S])/
  (2025*T^2*(S + T)^2) - (106*S^5*(-3*S^4 + 5*S^3*T + 20*S^2*T^2 + 30*S*T^3 + 15*T^4)*
   Log[-S]^2)/(675*T^3*(S + T)^3) + 
 (106*T*(135*S^4 + 275*S^3*T + 236*S^2*T^2 + 126*S*T^3 + 36*T^4)*Log[T])/(675*(S + T)^2) - 
 (((212*I)/675)*Pi*T*(90*S^6 + 255*S^5*T + 360*S^4*T^2 + 340*S^3*T^3 + 220*S^2*T^4 + 
    90*S*T^5 + 18*T^6)*Log[T])/(S*(S + T)^3) + 
 (212*S^4*(30*S^2 + 40*S*T + 13*T^2)*Log[-S]*Log[T])/(675*(S + T)^3) + 
 (106*T*(90*S^6 + 255*S^5*T + 360*S^4*T^2 + 340*S^3*T^3 + 220*S^2*T^4 + 90*S*T^5 + 18*T^6)*
   Log[T]^2)/(675*S*(S + T)^3) + 
 (((424*I)/675)*Pi*(15*S^4 + 20*S^3*T + 29*S^2*T^2 + 18*S*T^3 + 9*T^4)*Log[S + T])/S - 
 (106*(S + T)*(6*S^4 - 37*S^3*T + 74*S^2*T^2 + 18*S*T^3 + 36*T^4)*Log[S + T])/(675*T^2) - 
 (212*S^4*(3*S^2 - 14*S*T + 13*T^2)*Log[-S]*Log[S + T])/(675*T^3) - 
 (424*(15*S^4 + 20*S^3*T + 29*S^2*T^2 + 18*S*T^3 + 9*T^4)*Log[T]*Log[S + T])/(675*S) + 
 (106*(S + T)*(3*S^6 - 17*S^5*T + 30*S^4*T^2 + 40*S^2*T^4 + 18*S*T^5 + 18*T^6)*
   Log[S + T]^2)/(675*S*T^3)


==> anc/ct_gb/mppp_s-channel.m <==
(53*S*(-S - T)*T)/(30*ep) + (53*((Pi^2*(-S - T)^2*T^2*(7*S^2 - 12*(-S - T)*T))/S^3 + 
    (-24*(-S - T)^6 + 72*S*(-S - T)^4*T + 73*S^2*(-S - T)^2*T^2 + 24*S^3*T^3)/
     (2*S*(-S - T)*T) + (S*(24*S^6 - 108*S^4*(-S - T)*T + 94*S^2*(-S - T)^2*T^2 - 
       15*(-S - T)^3*T^3)*((-I)*Pi + Log[S]))/((-S - T)^2*T^2) - 
    (S^3*(12*S^6 - 72*S^4*(-S - T)*T + 115*S^2*(-S - T)^2*T^2 - 45*(-S - T)^3*T^3)*
      ((-2*I)*Pi*Log[S] + Log[S]^2))/((-S - T)^3*T^3) + 
    (T*(-15*S^3*(-S - T)^3 + 94*S^2*(-S - T)^2*T^2 - 108*S*(-S - T)*T^4 + 24*T^6)*Log[-T])/
     (S^2*(-S - T)^2) - (2*S^2*T^2*(7*(-S - T)^2 - 12*S*T)*((-I)*Pi + Log[S])*Log[-T])/
     (-S - T)^3 - (T^3*(-45*S^3*(-S - T)^3 + 115*S^2*(-S - T)^2*T^2 - 72*S*(-S - T)*T^4 + 
       12*T^6)*Log[-T]^2)/(S^3*(-S - T)^3) + 
    ((-S - T)*(24*(-S - T)^6 - 108*S*(-S - T)^4*T + 94*S^2*(-S - T)^2*T^2 - 15*S^3*T^3)*
      Log[S + T])/(S^2*T^2) - (2*S^2*(-S - T)^2*(-12*S*(-S - T) + 7*T^2)*
      ((-I)*Pi + Log[S])*Log[S + T])/T^3 - (2*(-S - T)^2*T^2*(7*S^2 - 12*(-S - T)*T)*
      Log[-T]*Log[S + T])/S^3 - ((-S - T)^3*(12*(-S - T)^6 - 72*S*(-S - T)^4*T + 
       115*S^2*(-S - T)^2*T^2 - 45*S^3*T^3)*Log[S + T]^2)/(S^3*T^3)))/450


==> anc/ct_gb/pppp_s-channel.m <==
(2968*S*T*U)/3375 + (689*S*T*U)/(675*ep) - 
 (689*(S^3*((-I)*Pi + Log[S]) + T^3*Log[-T] + U^3*Log[-U]))/2025


==> anc/oneloop/mmpp_s-channel.m <==
(S^4*T^2*(1933/(20*(S + T)^2) + (841*S^2)/(90*T^2*(S + T)^2) + 
    (8153*S)/(180*T*(S + T)^2) + (11029*T)/(90*S*(S + T)^2) + 
    (4658*T^2)/(45*S^2*(S + T)^2) + (715*T^3)/(12*S^3*(S + T)^2) + 
    (275*T^4)/(12*S^4*(S + T)^2) + (6*T^5)/(S^5*(S + T)^2) + 
    T^6/(S^6*(S + T)^2)))/(S + T)^2 + 
 (Pi^2*S^4*T^2*(82/(S + T)^2 + (4*S^2)/(T^2*(S + T)^2) + 
    (26*S)/(T*(S + T)^2) + (165*T)/(S*(S + T)^2) + 
    (231*T^2)/(S^2*(S + T)^2) + (231*T^3)/(S^3*(S + T)^2) + 
    (165*T^4)/(S^4*(S + T)^2) + (83*T^5)/(S^5*(S + T)^2) + 
    (29*T^6)/(S^6*(S + T)^2) + (7*T^7)/(S^7*(S + T)^2) + 
    T^8/(S^8*(S + T)^2)))/(S + T)^2 + 
 (S^4*T^2*(82/(S + T)^2 + (4*S^2)/(T^2*(S + T)^2) + (26*S)/(T*(S + T)^2) + 
    (165*T)/(S*(S + T)^2) + (231*T^2)/(S^2*(S + T)^2) + 
    (231*T^3)/(S^3*(S + T)^2) + (165*T^4)/(S^4*(S + T)^2) + 
    (83*T^5)/(S^5*(S + T)^2) + (29*T^6)/(S^6*(S + T)^2) + 
    (7*T^7)/(S^7*(S + T)^2) + T^8/(S^8*(S + T)^2))*Log[-T]^2)/(S + T)^2 + 
 (((2*I)*Pi*S^3)/(S + T) + (S^4*T^2*((-746*(S + T))/(15*S^3) - 
      (87*(S + T))/(10*S*T^2) - (509*(S + T))/(15*S^2*T) - 
      (265*T*(S + T))/(6*S^4) - (74*T^2*(S + T))/(3*S^5) - 
      (7*T^3*(S + T))/S^6 - (2*T^4*(S + T))/S^7))/(S + T)^2)*Log[S + T] + 
 (S^4*T^2*((28*(S + T))/S^3 + (4*(S + T))/(S*T^2) + (14*(S + T))/(S^2*T) + 
    (35*T*(S + T))/S^4 + (28*T^2*(S + T))/S^5 + (14*T^3*(S + T))/S^6 + 
    (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*Log[S + T]^2)/(S + T)^2 + 
 Log[S]*((S^4*T^2*(8/(S + T)^2 + (2*S^3)/(T^3*(S + T)^2) + 
      (8*S^2)/(T^2*(S + T)^2) + (12*S)/(T*(S + T)^2) + (2*T)/(S*(S + T)^2))*
     Log[-T])/(S + T)^2 + (S^4*T^2*(-6/(S + T)^2 - (2*S^2)/(T^2*(S + T)^2) - 
      (6*S)/(T*(S + T)^2) - (2*T)/(S*(S + T)^2))*Log[S + T])/(S + T)^2) + 
 Log[-T]*((Pi*S^4*T^2*((-8*I)/(S + T)^2 - ((2*I)*S^3)/(T^3*(S + T)^2) - 
      ((8*I)*S^2)/(T^2*(S + T)^2) - ((12*I)*S)/(T*(S + T)^2) - 
      ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(5329/(30*(S + T)^2) + (87*S^2)/(10*T^2*(S + T)^2) + 
      (1801*S)/(30*T*(S + T)^2) + (4558*T)/(15*S*(S + T)^2) + 
      (3403*T^2)/(10*S^2*(S + T)^2) + (7897*T^3)/(30*S^3*(S + T)^2) + 
      (847*T^4)/(6*S^4*(S + T)^2) + (155*T^5)/(3*S^5*(S + T)^2) + 
      (13*T^6)/(S^6*(S + T)^2) + (2*T^7)/(S^7*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-166/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
      (14*S^2)/(T^2*(S + T)^2) - (58*S)/(T*(S + T)^2) - 
      (330*T)/(S*(S + T)^2) - (462*T^2)/(S^2*(S + T)^2) - 
      (462*T^3)/(S^3*(S + T)^2) - (330*T^4)/(S^4*(S + T)^2) - 
      (166*T^5)/(S^5*(S + T)^2) - (58*T^6)/(S^6*(S + T)^2) - 
      (14*T^7)/(S^7*(S + T)^2) - (2*T^8)/(S^8*(S + T)^2))*Log[S + T])/
    (S + T)^2) + 
 ((Pi*S^4*T^2*((2*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
      ((6*I)*S^2)/(T^2*(S + T)^2) + ((6*I)*S)/(T*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-2/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
      (6*S^2)/(T^2*(S + T)^2) - (6*S)/(T*(S + T)^2))*Log[S])/(S + T)^2 + 
   (S^4*T^2*(-6/(S + T)^2 - (2*S^2)/(T^2*(S + T)^2) - (6*S)/(T*(S + T)^2) - 
      (2*T)/(S*(S + T)^2))*Log[-T])/(S + T)^2 + 
   (S^4*T^2*((2*(S + T))/T^3 + (2*(S + T))/(S*T^2))*Log[S + T])/(S + T)^2)/
  ep + ep*((Pi*S^4*T^2*(((219*I)/140)/(S + T)^2 + 
      ((I/70)*S^5)/(T^5*(S + T)^2) - (((37*I)/84)*S^4)/(T^4*(S + T)^2) + 
      (((55*I)/84)*S^3)/(T^3*(S + T)^2) + (((89*I)/21)*S^2)/(T^2*(S + T)^2) + 
      (((657*I)/140)*S)/(T*(S + T)^2)))/(S + T)^2 + 
   (Pi^3*S^4*T^2*(((5*I)/6)/(S + T)^2 - ((I/6)*S^3)/(T^3*(S + T)^2) - 
      ((I/6)*S^2)/(T^2*(S + T)^2) + ((I/2)*S)/(T*(S + T)^2) + 
      ((I/3)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(3972491/(12600*(S + T)^2) - S^4/(140*T^4*(S + T)^2) + 
      (47*S^3)/(210*T^3*(S + T)^2) + (16349*S^2)/(525*T^2*(S + T)^2) + 
      (1872589*S)/(12600*T*(S + T)^2) + (353681*T)/(900*S*(S + T)^2) + 
      (1990883*T^2)/(6300*S^2*(S + T)^2) + (82001*T^3)/(504*S^3*(S + T)^2) + 
      (25231*T^4)/(504*S^4*(S + T)^2) + (669*T^5)/(70*S^5*(S + T)^2) + 
      (223*T^6)/(140*S^6*(S + T)^2)))/(S + T)^2 + 
   (Pi^2*S^4*T^2*(1874/(15*(S + T)^2) + (4*S^2)/(T^2*(S + T)^2) + 
      (100*S)/(3*T*(S + T)^2) + (115511*T)/(420*S*(S + T)^2) + 
      (23519*T^2)/(60*S^2*(S + T)^2) + (7479*T^3)/(20*S^3*(S + T)^2) + 
      (2815*T^4)/(12*S^4*(S + T)^2) + (1777*T^5)/(20*S^5*(S + T)^2) + 
      (973*T^6)/(60*S^6*(S + T)^2) + (13*T^7)/(20*S^7*(S + T)^2) + 
      (13*T^8)/(140*S^8*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-145/(3*(S + T)^2) + S^3/(3*T^3*(S + T)^2) + 
      S^2/(3*T^2*(S + T)^2) - (31*S)/(3*T*(S + T)^2) - 
      (108*T)/(S*(S + T)^2) - (154*T^2)/(S^2*(S + T)^2) - 
      (154*T^3)/(S^3*(S + T)^2) - (110*T^4)/(S^4*(S + T)^2) - 
      (166*T^5)/(3*S^5*(S + T)^2) - (58*T^6)/(3*S^6*(S + T)^2) - 
      (14*T^7)/(3*S^7*(S + T)^2) - (2*T^8)/(3*S^8*(S + T)^2))*Log[S]^3)/
    (S + T)^2 + (S^4*T^2*(-161/(3*(S + T)^2) - (7*S^2)/(3*T^2*(S + T)^2) - 
      (49*S)/(3*T*(S + T)^2) - (329*T)/(3*S*(S + T)^2) - 
      (154*T^2)/(S^2*(S + T)^2) - (154*T^3)/(S^3*(S + T)^2) - 
      (110*T^4)/(S^4*(S + T)^2) - (166*T^5)/(3*S^5*(S + T)^2) - 
      (58*T^6)/(3*S^6*(S + T)^2) - (14*T^7)/(3*S^7*(S + T)^2) - 
      (2*T^8)/(3*S^8*(S + T)^2))*Log[-T]^3)/(S + T)^2 + 
   (((-I)*Pi*S^3)/(S + T) + (S^4*T^2*((369*(S + T))/(5*S^3) - 
        (S^3*(S + T))/(140*T^6) + (5*S^2*(S + T))/(21*T^5) - 
        (191*S*(S + T))/(210*T^4) + (151*(S + T))/(105*T^3) + 
        (383*(S + T))/(35*S*T^2) + (383*(S + T))/(10*S^2*T) + 
        (3457*T*(S + T))/(42*S^4) + (5828*T^2*(S + T))/(105*S^5) + 
        (1924*T^3*(S + T))/(105*S^6) + (48*T^4*(S + T))/(35*S^7) + 
        (13*T^5*(S + T))/(140*S^8)))/(S + T)^2)*Log[S + T]^2 + 
   (S^4*T^2*((-56*(S + T))/(3*S^3) - (S + T)/(3*T^3) - (3*(S + T))/(S*T^2) - 
      (28*(S + T))/(3*S^2*T) - (70*T*(S + T))/(3*S^4) - 
      (56*T^2*(S + T))/(3*S^5) - (28*T^3*(S + T))/(3*S^6) - 
      (8*T^4*(S + T))/(3*S^7) - (2*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/
    (S + T)^2 + Log[-T]^2*
    ((Pi*S^4*T^2*((4*I)/(S + T)^2 + (I*S^3)/(T^3*(S + T)^2) + 
        ((4*I)*S^2)/(T^2*(S + T)^2) + ((6*I)*S)/(T*(S + T)^2) + 
        (I*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(1631/(60*(S + T)^2) - (87*S^2)/(20*T^2*(S + T)^2) - 
        (421*S)/(60*T*(S + T)^2) + (241*T)/(2*S*(S + T)^2) + 
        (1331*T^2)/(6*S^2*(S + T)^2) + (727*T^3)/(3*S^3*(S + T)^2) + 
        (164*T^4)/(S^4*(S + T)^2) + (3781*T^5)/(60*S^5*(S + T)^2) + 
        (583*T^6)/(60*S^6*(S + T)^2) - (7*T^7)/(20*S^7*(S + T)^2) + 
        (13*T^8)/(140*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-4/(S + T)^2 - S^3/(T^3*(S + T)^2) - (4*S^2)/(T^2*(S + T)^2) - 
        (6*S)/(T*(S + T)^2) - T/(S*(S + T)^2))*Log[S + T])/(S + T)^2) + 
   Log[S]^2*((S^4*T^2*(17/(60*(S + T)^2) - S^6/(140*T^6*(S + T)^2) + 
        (13*S^5)/(60*T^5*(S + T)^2) - (13*S^4)/(60*T^4*(S + T)^2) - 
        (7*S^3)/(12*T^3*(S + T)^2) + (5*S^2)/(12*T^2*(S + T)^2) + 
        (17*S)/(20*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*((-8*I)/(S + T)^2 - ((2*I)*S^3)/(T^3*(S + T)^2) - 
        ((8*I)*S^2)/(T^2*(S + T)^2) - ((12*I)*S)/(T*(S + T)^2) - 
        ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-11/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
        (9*S^2)/(T^2*(S + T)^2) - (15*S)/(T*(S + T)^2) - (3*T)/(S*(S + T)^2))*
       Log[-T])/(S + T)^2 + (S^4*T^2*(156/(S + T)^2 + S^3/(T^3*(S + T)^2) + 
        (8*S^2)/(T^2*(S + T)^2) + (46*S)/(T*(S + T)^2) + 
        (327*T)/(S*(S + T)^2) + (462*T^2)/(S^2*(S + T)^2) + 
        (462*T^3)/(S^3*(S + T)^2) + (330*T^4)/(S^4*(S + T)^2) + 
        (166*T^5)/(S^5*(S + T)^2) + (58*T^6)/(S^6*(S + T)^2) + 
        (14*T^7)/(S^7*(S + T)^2) + (2*T^8)/(S^8*(S + T)^2))*Log[S + T])/
      (S + T)^2) + (Pi*S^4*T^2*((-14*I)/(S + T)^2 - 
      ((2*I)*S^3)/(T^3*(S + T)^2) - ((10*I)*S^2)/(T^2*(S + T)^2) - 
      ((18*I)*S)/(T*(S + T)^2) - ((4*I)*T)/(S*(S + T)^2))*PolyLog[2, -(T/S)])/
    (S + T)^2 + 
   Log[S]*((S^4*T^2*(-219/(140*(S + T)^2) - S^5/(70*T^5*(S + T)^2) + 
        (37*S^4)/(84*T^4*(S + T)^2) - (55*S^3)/(84*T^3*(S + T)^2) - 
        (89*S^2)/(21*T^2*(S + T)^2) - (657*S)/(140*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-17*I)/30)/(S + T)^2 + ((I/70)*S^6)/(T^6*(S + T)^2) - 
        (((13*I)/30)*S^5)/(T^5*(S + T)^2) + (((13*I)/30)*S^4)/
         (T^4*(S + T)^2) + (((7*I)/6)*S^3)/(T^3*(S + T)^2) - 
        (((5*I)/6)*S^2)/(T^2*(S + T)^2) - (((17*I)/10)*S)/(T*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(659/(6*(S + T)^2) + 
        (3*S^3)/(2*T^3*(S + T)^2) + (19*S^2)/(2*T^2*(S + T)^2) + 
        (229*S)/(6*T*(S + T)^2) + (659*T)/(3*S*(S + T)^2) + 
        (308*T^2)/(S^2*(S + T)^2) + (308*T^3)/(S^3*(S + T)^2) + 
        (220*T^4)/(S^4*(S + T)^2) + (332*T^5)/(3*S^5*(S + T)^2) + 
        (116*T^6)/(3*S^6*(S + T)^2) + (28*T^7)/(3*S^7*(S + T)^2) + 
        (4*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((28*(S + T))/S^3 + (S + T)/T^3 + (4*(S + T))/(S*T^2) + 
        (14*(S + T))/(S^2*T) + (35*T*(S + T))/S^4 + (28*T^2*(S + T))/S^5 + 
        (14*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*
       Log[-T]^2)/(S + T)^2 + 
     ((S^4*T^2*(-553/(30*(S + T)^2) + S^6/(70*T^6*(S + T)^2) - 
          (13*S^5)/(30*T^5*(S + T)^2) + (13*S^4)/(30*T^4*(S + T)^2) + 
          (7*S^3)/(6*T^3*(S + T)^2) - (53*S^2)/(6*T^2*(S + T)^2) - 
          (671*S)/(30*T*(S + T)^2) - (363*T)/(70*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((8*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
          ((8*I)*S^2)/(T^2*(S + T)^2) + ((12*I)*S)/(T*(S + T)^2) + 
          ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((-28*(S + T))/S^3 - (S + T)/T^3 - (2*(S + T))/(S*T^2) - 
        (14*(S + T))/(S^2*T) - (35*T*(S + T))/S^4 - (28*T^2*(S + T))/S^5 - 
        (14*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     Log[-T]*((Pi*S^4*T^2*((8*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
          ((8*I)*S^2)/(T^2*(S + T)^2) + ((12*I)*S)/(T*(S + T)^2) + 
          ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(268/(15*(S + T)^2) + (8*S^2)/(T^2*(S + T)^2) + 
          (62*S)/(3*T*(S + T)^2) + (363*T)/(70*S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(-152/(S + T)^2 - (4*S^2)/(T^2*(S + T)^2) - 
          (40*S)/(T*(S + T)^2) - (326*T)/(S*(S + T)^2) - 
          (462*T^2)/(S^2*(S + T)^2) - (462*T^3)/(S^3*(S + T)^2) - 
          (330*T^4)/(S^4*(S + T)^2) - (166*T^5)/(S^5*(S + T)^2) - 
          (58*T^6)/(S^6*(S + T)^2) - (14*T^7)/(S^7*(S + T)^2) - 
          (2*T^8)/(S^8*(S + T)^2))*Log[S + T])/(S + T)^2) + 
     (S^4*T^2*(14/(S + T)^2 + (2*S^3)/(T^3*(S + T)^2) + 
        (10*S^2)/(T^2*(S + T)^2) + (18*S)/(T*(S + T)^2) + 
        (4*T)/(S*(S + T)^2))*PolyLog[2, -(T/S)])/(S + T)^2) + 
   Log[-T]*((Pi*S^4*T^2*(((-268*I)/15)/(S + T)^2 - 
        ((8*I)*S^2)/(T^2*(S + T)^2) - (((62*I)/3)*S)/(T*(S + T)^2) - 
        (((363*I)/70)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(97562/(225*(S + T)^2) + (1613*S^2)/(100*T^2*(S + T)^2) + 
        (120617*S)/(900*T*(S + T)^2) + (346111*T)/(450*S*(S + T)^2) + 
        (1348174*T^2)/(1575*S^2*(S + T)^2) + (1970029*T^3)/
         (3150*S^3*(S + T)^2) + (183887*T^4)/(630*S^4*(S + T)^2) + 
        (20303*T^5)/(252*S^5*(S + T)^2) + (1919*T^6)/(140*S^6*(S + T)^2) + 
        (153*T^7)/(70*S^7*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(-157/(2*(S + T)^2) - (17*S^2)/(6*T^2*(S + T)^2) - 
        (45*S)/(2*T*(S + T)^2) - (983*T)/(6*S*(S + T)^2) - 
        (231*T^2)/(S^2*(S + T)^2) - (231*T^3)/(S^3*(S + T)^2) - 
        (165*T^4)/(S^4*(S + T)^2) - (83*T^5)/(S^5*(S + T)^2) - 
        (29*T^6)/(S^6*(S + T)^2) - (7*T^7)/(S^7*(S + T)^2) - 
        T^8/(S^8*(S + T)^2)))/(S + T)^2 + 
     ((Pi*S^4*T^2*((-8*I)/(S + T)^2 - ((2*I)*S^3)/(T^3*(S + T)^2) - 
          ((8*I)*S^2)/(T^2*(S + T)^2) - ((12*I)*S)/(T*(S + T)^2) - 
          ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(-3748/(15*(S + T)^2) - (8*S^2)/(T^2*(S + T)^2) - 
          (200*S)/(3*T*(S + T)^2) - (115511*T)/(210*S*(S + T)^2) - 
          (23519*T^2)/(30*S^2*(S + T)^2) - (7479*T^3)/(10*S^3*(S + T)^2) - 
          (2815*T^4)/(6*S^4*(S + T)^2) - (1777*T^5)/(10*S^5*(S + T)^2) - 
          (973*T^6)/(30*S^6*(S + T)^2) - (13*T^7)/(10*S^7*(S + T)^2) - 
          (13*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((56*(S + T))/S^3 + (2*(S + T))/T^3 + (7*(S + T))/(S*T^2) + 
        (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
        (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*(-174/(S + T)^2 - (4*S^3)/(T^3*(S + T)^2) - 
        (22*S^2)/(T^2*(S + T)^2) - (70*S)/(T*(S + T)^2) - 
        (332*T)/(S*(S + T)^2) - (462*T^2)/(S^2*(S + T)^2) - 
        (462*T^3)/(S^3*(S + T)^2) - (330*T^4)/(S^4*(S + T)^2) - 
        (166*T^5)/(S^5*(S + T)^2) - (58*T^6)/(S^6*(S + T)^2) - 
        (14*T^7)/(S^7*(S + T)^2) - (2*T^8)/(S^8*(S + T)^2))*
       PolyLog[2, -(T/S)])/(S + T)^2) + 
   Log[S + T]*((Pi*S^4*T^2*(((-1/70*I)*S^3*(S + T))/T^6 + 
        (((10*I)/21)*S^2*(S + T))/T^5 - (((191*I)/105)*S*(S + T))/T^4 + 
        (((302*I)/105)*(S + T))/T^3 + (((363*I)/70)*(S + T))/(S*T^2)))/
      (S + T)^2 + (S^4*T^2*((-229487*(S + T))/(1575*S^3) + 
        (S^2*(S + T))/(70*T^5) - (29*S*(S + T))/(60*T^4) + 
        (433*(S + T))/(210*T^3) - (81857*(S + T))/(3150*S*T^2) - 
        (53741*(S + T))/(525*S^2*T) - (15307*T*(S + T))/(126*S^4) - 
        (35003*T^2*(S + T))/(630*S^5) - (163*T^3*(S + T))/(20*S^6) - 
        (153*T^4*(S + T))/(70*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((-112*(S + T))/(3*S^3) - (3*(S + T))/(2*T^3) - 
        (37*(S + T))/(6*S*T^2) - (56*(S + T))/(3*S^2*T) - 
        (140*T*(S + T))/(3*S^4) - (112*T^2*(S + T))/(3*S^5) - 
        (56*T^3*(S + T))/(3*S^6) - (16*T^4*(S + T))/(3*S^7) - 
        (4*T^5*(S + T))/(3*S^8)))/(S + T)^2 + 
     (S^4*T^2*((56*(S + T))/S^3 + (2*(S + T))/T^3 + (6*(S + T))/(S*T^2) + 
        (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
        (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       PolyLog[2, -(T/S)])/(S + T)^2) + 
   (S^4*T^2*(174/(S + T)^2 + (4*S^3)/(T^3*(S + T)^2) + 
      (22*S^2)/(T^2*(S + T)^2) + (70*S)/(T*(S + T)^2) + 
      (332*T)/(S*(S + T)^2) + (462*T^2)/(S^2*(S + T)^2) + 
      (462*T^3)/(S^3*(S + T)^2) + (330*T^4)/(S^4*(S + T)^2) + 
      (166*T^5)/(S^5*(S + T)^2) + (58*T^6)/(S^6*(S + T)^2) + 
      (14*T^7)/(S^7*(S + T)^2) + (2*T^8)/(S^8*(S + T)^2))*PolyLog[3, -(T/S)])/
    (S + T)^2 + (S^4*T^2*((56*(S + T))/S^3 + (2*(S + T))/T^3 + 
      (6*(S + T))/(S*T^2) + (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + 
      (56*T^2*(S + T))/S^5 + (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + 
      (2*T^5*(S + T))/S^8)*PolyLog[3, (S + T)/S])/(S + T)^2 + 
   (S^4*T^2*(-2/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
      (6*S^2)/(T^2*(S + T)^2) - (6*S)/(T*(S + T)^2))*Zeta[3])/(S + T)^2) + 
 ep^4*(((-1/420*I)*Pi^3*S^3*T^3)/(S + T)^4 + 
   (Pi*S^4*T^2*(((2558*I)/11025)/(S + T)^2 + (((529*I)/14700)*S^5)/
       (T^5*(S + T)^2) + (((1693*I)/7350)*S^4)/(T^4*(S + T)^2) + 
      (((13687*I)/22050)*S^3)/(T^3*(S + T)^2) + (((4363*I)/4900)*S^2)/
       (T^2*(S + T)^2) + (((2558*I)/3675)*S)/(T*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(1162943/(147000*(S + T)^2) - (317*S^4)/(14700*T^4*(S + T)^2) - 
      (317*S^3)/(2450*T^3*(S + T)^2) - (365287*S^2)/(1984500*T^2*(S + T)^2) - 
      (2553731*S)/(3969000*T*(S + T)^2) + (17094611*T)/(283500*S*(S + T)^2) + 
      (320349023*T^2)/(1984500*S^2*(S + T)^2) + (11722843*T^3)/
       (52920*S^3*(S + T)^2) + (44520751*T^4)/(264600*S^4*(S + T)^2) + 
      (82823*T^5)/(1225*S^5*(S + T)^2) + (82823*T^6)/(7350*S^6*(S + T)^2)))/
    (S + T)^2 + (Pi^4*S^4*T^2*(T/(180*S*(S + T)^2) + 
      (7*T^2)/(180*S^2*(S + T)^2) + (7*T^3)/(60*S^3*(S + T)^2) + 
      (7*T^4)/(36*S^4*(S + T)^2) + (7*T^5)/(36*S^5*(S + T)^2) + 
      (7*T^6)/(60*S^6*(S + T)^2) + (7*T^7)/(180*S^7*(S + T)^2) + 
      T^8/(180*S^8*(S + T)^2)))/(S + T)^2 + 
   (Pi^2*S^4*T^2*(-173/(1680*(S + T)^2) - S^5/(140*T^5*(S + T)^2) - 
      (13*S^4)/(280*T^4*(S + T)^2) - (107*S^3)/(840*T^3*(S + T)^2) - 
      (1411*S^2)/(7560*T^2*(S + T)^2) - (433*S)/(3024*T*(S + T)^2) + 
      (171821*T)/(33075*S*(S + T)^2) + (1444813*T^2)/(37800*S^2*(S + T)^2) + 
      (2937821*T^3)/(25200*S^3*(S + T)^2) + (986717*T^4)/
       (5040*S^4*(S + T)^2) + (165077*T^5)/(840*S^5*(S + T)^2) + 
      (496141*T^6)/(4200*S^6*(S + T)^2) + (165497*T^7)/(4200*S^7*(S + T)^2) + 
      (165497*T^8)/(29400*S^8*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-1/6*(T*(S + T))/S^4 - (2*T^2*(S + T))/(3*S^5) - 
      (T^3*(S + T))/S^6 - (2*T^4*(S + T))/(3*S^7) - (T^5*(S + T))/(6*S^8))*
     Log[S]^4)/(S + T)^2 + 
   (S^4*T^2*((T*(S + T))/(4*S^4) + (T^2*(S + T))/S^5 + 
      (3*T^3*(S + T))/(2*S^6) + (T^4*(S + T))/S^7 + (T^5*(S + T))/(4*S^8))*
     Log[-T]^4)/(S + T)^2 + 
   (S^4*T^2*(-1/15*(S + T)/S^3 + (S^3*(S + T))/(210*T^6) + 
      (2*S^2*(S + T))/(105*T^5) + (S*(S + T))/(35*T^4) + 
      (2*(S + T))/(105*T^3) - (S + T)/(1260*S*T^2) + (S + T)/(90*S^2*T) - 
      (3053*T*(S + T))/(1260*S^4) - (2633*T^2*(S + T))/(315*S^5) - 
      (2423*T^3*(S + T))/(210*S^6) - (761*T^4*(S + T))/(105*S^7) - 
      (121*T^5*(S + T))/(70*S^8))*Log[S + T]^3)/(S + T)^2 + 
   (S^4*T^2*((T*(S + T))/(4*S^4) + (T^2*(S + T))/S^5 + 
      (3*T^3*(S + T))/(2*S^6) + (T^4*(S + T))/S^7 + (T^5*(S + T))/(4*S^8))*
     Log[S + T]^4)/(S + T)^2 + Log[-T]^3*
    ((S^4*T^2*(1/(20*(S + T)^2) + S^2/(180*T^2*(S + T)^2) + 
        S/(180*T*(S + T)^2) - (13*T)/(15*S*(S + T)^2) - 
        (503*T^2)/(60*S^2*(S + T)^2) - (573*T^3)/(20*S^3*(S + T)^2) - 
        (1859*T^4)/(36*S^4*(S + T)^2) - (491*T^5)/(9*S^5*(S + T)^2) - 
        (512*T^6)/(15*S^6*(S + T)^2) - (353*T^7)/(30*S^7*(S + T)^2) - 
        (121*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((T*(S + T))/(3*S^4) + (4*T^2*(S + T))/(3*S^5) + 
        (2*T^3*(S + T))/S^6 + (4*T^4*(S + T))/(3*S^7) + 
        (T^5*(S + T))/(3*S^8))*Log[S + T])/(S + T)^2) + 
   Log[S]^3*((S^4*T^2*(-1/30*1/(S + T)^2 - S^6/(210*T^6*(S + T)^2) - 
        S^5/(30*T^5*(S + T)^2) - S^4/(10*T^4*(S + T)^2) - 
        S^3/(6*T^3*(S + T)^2) - S^2/(6*T^2*(S + T)^2) - S/(10*T*(S + T)^2) - 
        (61*T)/(35*S*(S + T)^2) - (121*T^2)/(10*S^2*(S + T)^2) - 
        (363*T^3)/(10*S^3*(S + T)^2) - (121*T^4)/(2*S^4*(S + T)^2) - 
        (121*T^5)/(2*S^5*(S + T)^2) - (363*T^6)/(10*S^6*(S + T)^2) - 
        (121*T^7)/(10*S^7*(S + T)^2) - (121*T^8)/(70*S^8*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*((2*T*(S + T))/(3*S^4) + (8*T^2*(S + T))/(3*S^5) + 
        (4*T^3*(S + T))/S^6 + (8*T^4*(S + T))/(3*S^7) + 
        (2*T^5*(S + T))/(3*S^8))*Log[-T])/(S + T)^2 + 
     (S^4*T^2*((2*T*(S + T))/(3*S^4) + (8*T^2*(S + T))/(3*S^5) + 
        (4*T^3*(S + T))/S^6 + (8*T^4*(S + T))/(3*S^7) + 
        (2*T^5*(S + T))/(3*S^8))*Log[S + T])/(S + T)^2) + 
   Log[S]^2*((S^4*T^2*(-19/(700*(S + T)^2) - (319*S^6)/
         (29400*T^6*(S + T)^2) - (289*S^5)/(4200*T^5*(S + T)^2) - 
        (127*S^4)/(700*T^4*(S + T)^2) - (53*S^3)/(210*T^3*(S + T)^2) - 
        (163*S^2)/(840*T^2*(S + T)^2) - (57*S)/(700*T*(S + T)^2)))/
      (S + T)^2 + (Pi*S^4*T^2*((-1/20*I)/(S + T)^2 - 
        ((I/140)*S^6)/(T^6*(S + T)^2) - ((I/20)*S^5)/(T^5*(S + T)^2) - 
        (((3*I)/20)*S^4)/(T^4*(S + T)^2) - ((I/4)*S^3)/(T^3*(S + T)^2) - 
        ((I/4)*S^2)/(T^2*(S + T)^2) - (((3*I)/20)*S)/(T*(S + T)^2) + 
        ((I/70)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((2*T)/(3*S*(S + T)^2) + (14*T^2)/(3*S^2*(S + T)^2) + 
        (14*T^3)/(S^3*(S + T)^2) + (70*T^4)/(3*S^4*(S + T)^2) + 
        (70*T^5)/(3*S^5*(S + T)^2) + (14*T^6)/(S^6*(S + T)^2) + 
        (14*T^7)/(3*S^7*(S + T)^2) + (2*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(1/(10*(S + T)^2) + S^6/(70*T^6*(S + T)^2) + 
        S^5/(10*T^5*(S + T)^2) + (3*S^4)/(10*T^4*(S + T)^2) + 
        S^3/(2*T^3*(S + T)^2) + S^2/(2*T^2*(S + T)^2) + 
        (3*S)/(10*T*(S + T)^2) + (729*T)/(140*S*(S + T)^2) + 
        (363*T^2)/(10*S^2*(S + T)^2) + (1089*T^3)/(10*S^3*(S + T)^2) + 
        (363*T^4)/(2*S^4*(S + T)^2) + (363*T^5)/(2*S^5*(S + T)^2) + 
        (1089*T^6)/(10*S^6*(S + T)^2) + (363*T^7)/(10*S^7*(S + T)^2) + 
        (363*T^8)/(70*S^8*(S + T)^2))*Log[S + T])/(S + T)^2 + 
     (S^4*T^2*(-((T*(S + T))/S^4) - (4*T^2*(S + T))/S^5 - 
        (6*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     Log[-T]*((S^4*T^2*(1/(20*(S + T)^2) + S^6/(140*T^6*(S + T)^2) + 
          S^5/(20*T^5*(S + T)^2) + (3*S^4)/(20*T^4*(S + T)^2) + 
          S^3/(4*T^3*(S + T)^2) + S^2/(4*T^2*(S + T)^2) + 
          (3*S)/(20*T*(S + T)^2) + (3*T)/(140*S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*((-2*T*(S + T)^2)/S^5 - (6*T^2*(S + T)^2)/S^6 - 
          (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*Log[S + T])/
        (S + T)^2)) + (Pi*S^4*T^2*((I/10)/(S + T)^2 + 
      ((I/70)*S^6)/(T^6*(S + T)^2) + ((I/10)*S^5)/(T^5*(S + T)^2) + 
      (((3*I)/10)*S^4)/(T^4*(S + T)^2) + ((I/2)*S^3)/(T^3*(S + T)^2) + 
      ((I/2)*S^2)/(T^2*(S + T)^2) + (((3*I)/10)*S)/(T*(S + T)^2) + 
      ((I/35)*T)/(S*(S + T)^2))*PolyLog[2, -(T/S)])/(S + T)^2 + 
   Log[S]*((S^4*T^2*(-2558/(11025*(S + T)^2) - (529*S^5)/
         (14700*T^5*(S + T)^2) - (1693*S^4)/(7350*T^4*(S + T)^2) - 
        (13687*S^3)/(22050*T^3*(S + T)^2) - (4363*S^2)/(4900*T^2*(S + T)^2) - 
        (2558*S)/(3675*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((19*I)/350)/(S + T)^2 + (((319*I)/14700)*S^6)/
         (T^6*(S + T)^2) + (((289*I)/2100)*S^5)/(T^5*(S + T)^2) + 
        (((127*I)/350)*S^4)/(T^4*(S + T)^2) + (((53*I)/105)*S^3)/
         (T^3*(S + T)^2) + (((163*I)/420)*S^2)/(T^2*(S + T)^2) + 
        (((57*I)/350)*S)/(T*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(-1/30*1/(S + T)^2 - S^6/(210*T^6*(S + T)^2) - 
        S^5/(30*T^5*(S + T)^2) - S^4/(10*T^4*(S + T)^2) - 
        S^3/(6*T^3*(S + T)^2) - S^2/(6*T^2*(S + T)^2) - S/(10*T*(S + T)^2) + 
        (1453*T)/(420*S*(S + T)^2) + (121*T^2)/(5*S^2*(S + T)^2) + 
        (363*T^3)/(5*S^3*(S + T)^2) + (121*T^4)/(S^4*(S + T)^2) + 
        (121*T^5)/(S^5*(S + T)^2) + (363*T^6)/(5*S^6*(S + T)^2) + 
        (121*T^7)/(5*S^7*(S + T)^2) + (121*T^8)/(35*S^8*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*((-2*T*(S + T))/(3*S^4) - (8*T^2*(S + T))/
         (3*S^5) - (4*T^3*(S + T))/S^6 - (8*T^4*(S + T))/(3*S^7) - 
        (2*T^5*(S + T))/(3*S^8))*Log[-T]^3)/(S + T)^2 + 
     (((-1/70*I)*Pi*S^3*T^3)/(S + T)^4 + 
       (S^4*T^2*(319/(2100*(S + T)^2) + (319*S^6)/(14700*T^6*(S + T)^2) + 
          (319*S^5)/(2100*T^5*(S + T)^2) + (319*S^4)/(700*T^4*(S + T)^2) + 
          (319*S^3)/(420*T^3*(S + T)^2) + (319*S^2)/(420*T^2*(S + T)^2) + 
          (319*S)/(700*T*(S + T)^2) + (319*T)/(14700*S*(S + T)^2)))/
        (S + T)^2 + (Pi^2*S^4*T^2*((-4*T)/(3*S*(S + T)^2) - 
          (28*T^2)/(3*S^2*(S + T)^2) - (28*T^3)/(S^3*(S + T)^2) - 
          (140*T^4)/(3*S^4*(S + T)^2) - (140*T^5)/(3*S^5*(S + T)^2) - 
          (28*T^6)/(S^6*(S + T)^2) - (28*T^7)/(3*S^7*(S + T)^2) - 
          (4*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*(-1/70*(S^3*(S + T))/T^6 - (2*S^2*(S + T))/(35*T^5) - 
        (3*S*(S + T))/(35*T^4) - (2*(S + T))/(35*T^3) - (S + T)/(70*S*T^2) - 
        (363*T*(S + T))/(140*S^4) - (363*T^2*(S + T))/(35*S^5) - 
        (1089*T^3*(S + T))/(70*S^6) - (363*T^4*(S + T))/(35*S^7) - 
        (363*T^5*(S + T))/(140*S^8))*Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*((T*(S + T))/(3*S^4) + (4*T^2*(S + T))/(3*S^5) + 
        (2*T^3*(S + T))/S^6 + (4*T^4*(S + T))/(3*S^7) + 
        (T^5*(S + T))/(3*S^8))*Log[S + T]^3)/(S + T)^2 + 
     Log[-T]^2*((S^4*T^2*((363*T*(S + T))/(140*S^4) + (363*T^2*(S + T))/
           (35*S^5) + (1089*T^3*(S + T))/(70*S^6) + (363*T^4*(S + T))/
           (35*S^7) + (363*T^5*(S + T))/(140*S^8)))/(S + T)^2 + 
       (S^4*T^2*((T*(S + T))/S^4 + (4*T^2*(S + T))/S^5 + 
          (6*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*
         Log[S + T])/(S + T)^2) + Log[-T]*((-319*S^3*T^3)/(14700*(S + T)^4) - 
       ((I/70)*Pi*S^3*T^3)/(S + T)^4 + 
       (Pi^2*S^4*T^2*((-4*T)/(3*S*(S + T)^2) - (28*T^2)/(3*S^2*(S + T)^2) - 
          (28*T^3)/(S^3*(S + T)^2) - (140*T^4)/(3*S^4*(S + T)^2) - 
          (140*T^5)/(3*S^5*(S + T)^2) - (28*T^6)/(S^6*(S + T)^2) - 
          (28*T^7)/(3*S^7*(S + T)^2) - (4*T^8)/(3*S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(-1/10*1/(S + T)^2 - S^6/(70*T^6*(S + T)^2) - 
          S^5/(10*T^5*(S + T)^2) - (3*S^4)/(10*T^4*(S + T)^2) - 
          S^3/(2*T^3*(S + T)^2) - S^2/(2*T^2*(S + T)^2) - 
          (3*S)/(10*T*(S + T)^2) - (73*T)/(14*S*(S + T)^2) - 
          (363*T^2)/(10*S^2*(S + T)^2) - (1089*T^3)/(10*S^3*(S + T)^2) - 
          (363*T^4)/(2*S^4*(S + T)^2) - (363*T^5)/(2*S^5*(S + T)^2) - 
          (1089*T^6)/(10*S^6*(S + T)^2) - (363*T^7)/(10*S^7*(S + T)^2) - 
          (363*T^8)/(70*S^8*(S + T)^2))*Log[S + T])/(S + T)^2 + 
       (S^4*T^2*((2*T*(S + T))/S^4 + (8*T^2*(S + T))/S^5 + 
          (12*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
         Log[S + T]^2)/(S + T)^2) + 
     (S^4*T^2*(-1/10*1/(S + T)^2 - S^6/(70*T^6*(S + T)^2) - 
        S^5/(10*T^5*(S + T)^2) - (3*S^4)/(10*T^4*(S + T)^2) - 
        S^3/(2*T^3*(S + T)^2) - S^2/(2*T^2*(S + T)^2) - 
        (3*S)/(10*T*(S + T)^2) - T/(35*S*(S + T)^2))*PolyLog[2, -(T/S)])/
      (S + T)^2) + Log[S + T]^2*
    ((Pi*S^4*T^2*(((I/140)*S^3*(S + T))/T^6 + ((I/35)*S^2*(S + T))/T^5 + 
        (((3*I)/70)*S*(S + T))/T^4 + ((I/35)*(S + T))/T^3 + 
        ((I/140)*(S + T))/(S*T^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((7*T*(S + T))/(12*S^4) + (7*T^2*(S + T))/(3*S^5) + 
        (7*T^3*(S + T))/(2*S^6) + (7*T^4*(S + T))/(3*S^7) + 
        (7*T^5*(S + T))/(12*S^8)))/(S + T)^2 + 
     (S^4*T^2*((512*(S + T))/(525*S^3) - (319*S^3*(S + T))/(29400*T^6) - 
        (743*S^2*(S + T))/(14700*T^5) - (883*S*(S + T))/(9800*T^4) - 
        (1093*(S + T))/(14700*T^3) + (43*(S + T))/(1225*S*T^2) - 
        (283*(S + T))/(2100*S^2*T) + (306779*T*(S + T))/(22050*S^4) + 
        (1713877*T^2*(S + T))/(44100*S^5) + (456679*T^3*(S + T))/(9800*S^6) + 
        (383809*T^4*(S + T))/(14700*S^7) + (165497*T^5*(S + T))/(29400*S^8)))/
      (S + T)^2 + (S^4*T^2*(-((T*(S + T))/S^4) - (4*T^2*(S + T))/S^5 - 
        (6*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       PolyLog[2, -(T/S)])/(S + T)^2) + 
   Log[-T]^2*(((-1/140*I)*Pi*S^3*T^3)/(S + T)^4 + 
     (Pi^2*S^4*T^2*((5*T)/(12*S*(S + T)^2) + (35*T^2)/(12*S^2*(S + T)^2) + 
        (35*T^3)/(4*S^3*(S + T)^2) + (175*T^4)/(12*S^4*(S + T)^2) + 
        (175*T^5)/(12*S^5*(S + T)^2) + (35*T^6)/(4*S^6*(S + T)^2) + 
        (35*T^7)/(12*S^7*(S + T)^2) + (5*T^8)/(12*S^8*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*(-241/(600*(S + T)^2) - 
        (23*S^2)/(450*T^2*(S + T)^2) - (23*S)/(450*T*(S + T)^2) - 
        (469*T)/(180*S*(S + T)^2) + (631*T^2)/(252*S^2*(S + T)^2) + 
        (16931*T^3)/(420*S^3*(S + T)^2) + (132409*T^4)/(1260*S^4*(S + T)^2) + 
        (169369*T^5)/(1260*S^5*(S + T)^2) + (16644*T^6)/(175*S^6*(S + T)^2) + 
        (150407*T^7)/(4200*S^7*(S + T)^2) + (165497*T^8)/
         (29400*S^8*(S + T)^2)))/(S + T)^2 + (S^3*T^3*Log[S + T])/
      (140*(S + T)^4) + (S^4*T^2*(-((T*(S + T))/S^4) - (4*T^2*(S + T))/S^5 - 
        (6*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*((T*(S + T))/S^4 + (4*T^2*(S + T))/S^5 + (6*T^3*(S + T))/S^6 + 
        (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*PolyLog[2, -(T/S)])/
      (S + T)^2) + (S^4*T^2*((181*T)/(35*S*(S + T)^2) + 
      (363*T^2)/(10*S^2*(S + T)^2) + (1089*T^3)/(10*S^3*(S + T)^2) + 
      (363*T^4)/(2*S^4*(S + T)^2) + (363*T^5)/(2*S^5*(S + T)^2) + 
      (1089*T^6)/(10*S^6*(S + T)^2) + (363*T^7)/(10*S^7*(S + T)^2) + 
      (363*T^8)/(70*S^8*(S + T)^2))*PolyLog[3, -(T/S)])/(S + T)^2 + 
   Log[S + T]*((Pi*S^4*T^2*((((-319*I)/14700)*S^3*(S + T))/T^6 - 
        (((319*I)/3675)*S^2*(S + T))/T^5 - (((319*I)/2450)*S*(S + T))/T^4 - 
        (((319*I)/3675)*(S + T))/T^3 - (((319*I)/14700)*(S + T))/(S*T^2)))/
      (S + T)^2 + (S^4*T^2*((-328283*(S + T))/(55125*S^3) + 
        (529*S^2*(S + T))/(14700*T^5) + (68*S*(S + T))/(525*T^4) + 
        (7367*(S + T))/(44100*T^3) - (71209*(S + T))/(330750*S*T^2) + 
        (471241*(S + T))/(661500*S^2*T) - (59753*T*(S + T))/(1323*S^4) - 
        (11426063*T^2*(S + T))/(132300*S^5) - (139861*T^3*(S + T))/
         (2100*S^6) - (271127*T^4*(S + T))/(14700*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((S + T)/(30*S^3) + (S^3*(S + T))/(210*T^6) + 
        (2*S^2*(S + T))/(105*T^5) + (S*(S + T))/(35*T^4) + 
        (2*(S + T))/(105*T^3) + (19*(S + T))/(2520*S*T^2) - 
        (S + T)/(180*S^2*T) - (7837*T*(S + T))/(2520*S^4) - 
        (8257*T^2*(S + T))/(630*S^5) - (8467*T^3*(S + T))/(420*S^6) - 
        (2869*T^4*(S + T))/(210*S^7) - (121*T^5*(S + T))/(35*S^8)))/
      (S + T)^2 + (S^4*T^2*((S^3*(S + T))/(70*T^6) + (2*S^2*(S + T))/
         (35*T^5) + (3*S*(S + T))/(35*T^4) + (2*(S + T))/(35*T^3) + 
        (S + T)/(70*S*T^2) + (363*T*(S + T))/(70*S^4) + 
        (726*T^2*(S + T))/(35*S^5) + (1089*T^3*(S + T))/(35*S^6) + 
        (726*T^4*(S + T))/(35*S^7) + (363*T^5*(S + T))/(70*S^8))*
       PolyLog[2, -(T/S)])/(S + T)^2 + 
     (S^4*T^2*((-2*T*(S + T)^2)/S^5 - (6*T^2*(S + T)^2)/S^6 - 
        (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*PolyLog[3, -(T/S)])/
      (S + T)^2) + (S^4*T^2*((S^3*(S + T))/(70*T^6) + 
      (2*S^2*(S + T))/(35*T^5) + (3*S*(S + T))/(35*T^4) + 
      (2*(S + T))/(35*T^3) + (S + T)/(70*S*T^2) + (363*T*(S + T))/(70*S^4) + 
      (726*T^2*(S + T))/(35*S^5) + (1089*T^3*(S + T))/(35*S^6) + 
      (726*T^4*(S + T))/(35*S^7) + (363*T^5*(S + T))/(70*S^8))*
     PolyLog[3, (S + T)/S])/(S + T)^2 + 
   Log[-T]*((((319*I)/14700)*Pi*S^3*T^3)/(S + T)^4 + 
     (S^4*T^2*(7921/(4500*(S + T)^2) + (788*S^2)/(3375*T^2*(S + T)^2) + 
        (788*S)/(3375*T*(S + T)^2) + (177559*T)/(4500*S*(S + T)^2) + 
        (39831949*T^2)/(220500*S^2*(S + T)^2) + (42646801*T^3)/
         (110250*S^3*(S + T)^2) + (15261404*T^4)/(33075*S^4*(S + T)^2) + 
        (41931311*T^5)/(132300*S^5*(S + T)^2) + (1732243*T^6)/
         (14700*S^6*(S + T)^2) + (271127*T^7)/(14700*S^7*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(-1/40*1/(S + T)^2 - 
        S^2/(360*T^2*(S + T)^2) - S/(360*T*(S + T)^2) - 
        (91*T)/(30*S*(S + T)^2) - (2401*T^2)/(120*S^2*(S + T)^2) - 
        (2331*T^3)/(40*S^3*(S + T)^2) - (6853*T^4)/(72*S^4*(S + T)^2) - 
        (1687*T^5)/(18*S^5*(S + T)^2) - (833*T^6)/(15*S^6*(S + T)^2) - 
        (1099*T^7)/(60*S^7*(S + T)^2) - (363*T^8)/(140*S^8*(S + T)^2)))/
      (S + T)^2 + (((I/70)*Pi*S^3*T^3)/(S + T)^4 + 
       (S^4*T^2*((-165497*T)/(14700*S*(S + T)^2) - (165497*T^2)/
           (2100*S^2*(S + T)^2) - (165497*T^3)/(700*S^3*(S + T)^2) - 
          (165497*T^4)/(420*S^4*(S + T)^2) - (165497*T^5)/
           (420*S^5*(S + T)^2) - (165497*T^6)/(700*S^6*(S + T)^2) - 
          (165497*T^7)/(2100*S^7*(S + T)^2) - (165497*T^8)/
           (14700*S^8*(S + T)^2)))/(S + T)^2 + 
       (Pi^2*S^4*T^2*((3*T)/(2*S*(S + T)^2) + (21*T^2)/(2*S^2*(S + T)^2) + 
          (63*T^3)/(2*S^3*(S + T)^2) + (105*T^4)/(2*S^4*(S + T)^2) + 
          (105*T^5)/(2*S^5*(S + T)^2) + (63*T^6)/(2*S^6*(S + T)^2) + 
          (21*T^7)/(2*S^7*(S + T)^2) + (3*T^8)/(2*S^8*(S + T)^2)))/(S + T)^2)*
      Log[S + T] + (S^4*T^2*((S^3*(S + T))/(140*T^6) + 
        (S^2*(S + T))/(35*T^5) + (3*S*(S + T))/(70*T^4) + (S + T)/(35*T^3) + 
        (S + T)/(140*S*T^2) + (363*T*(S + T))/(70*S^4) + 
        (726*T^2*(S + T))/(35*S^5) + (1089*T^3*(S + T))/(35*S^6) + 
        (726*T^4*(S + T))/(35*S^7) + (363*T^5*(S + T))/(70*S^8))*
       Log[S + T]^2)/(S + T)^2 + (S^4*T^2*((-2*T*(S + T))/(3*S^4) - 
        (8*T^2*(S + T))/(3*S^5) - (4*T^3*(S + T))/S^6 - 
        (8*T^4*(S + T))/(3*S^7) - (2*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/
      (S + T)^2 + (S^4*T^2*((-181*T)/(35*S*(S + T)^2) - 
        (363*T^2)/(10*S^2*(S + T)^2) - (1089*T^3)/(10*S^3*(S + T)^2) - 
        (363*T^4)/(2*S^4*(S + T)^2) - (363*T^5)/(2*S^5*(S + T)^2) - 
        (1089*T^6)/(10*S^6*(S + T)^2) - (363*T^7)/(10*S^7*(S + T)^2) - 
        (363*T^8)/(70*S^8*(S + T)^2))*PolyLog[2, -(T/S)])/(S + T)^2 + 
     (S^4*T^2*((-2*T*(S + T))/S^4 - (8*T^2*(S + T))/S^5 - 
        (12*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - (2*T^5*(S + T))/S^8)*
       PolyLog[3, (S + T)/S])/(S + T)^2) + 
   (S^4*T^2*((-2*T*(S + T))/S^4 - (8*T^2*(S + T))/S^5 - 
      (12*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - (2*T^5*(S + T))/S^8)*
     PolyLog[4, -(T/S)])/(S + T)^2 + 
   (S^4*T^2*((-2*T*(S + T))/S^4 - (8*T^2*(S + T))/S^5 - 
      (12*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - (2*T^5*(S + T))/S^8)*
     PolyLog[4, (S + T)/S])/(S + T)^2 + 
   (S^4*T^2*(-1/10*1/(S + T)^2 - S^6/(70*T^6*(S + T)^2) - 
      S^5/(10*T^5*(S + T)^2) - (3*S^4)/(10*T^4*(S + T)^2) - 
      S^3/(2*T^3*(S + T)^2) - S^2/(2*T^2*(S + T)^2) - (3*S)/(10*T*(S + T)^2))*
     Zeta[3])/(S + T)^2) + 
 ep^3*((Pi*S^4*T^2*(((42229*I)/44100)/(S + T)^2 - (((89*I)/1176)*S^5)/
       (T^5*(S + T)^2) + (((2221*I)/11025)*S^4)/(T^4*(S + T)^2) + 
      (((1852*I)/1225)*S^3)/(T^3*(S + T)^2) + (((277817*I)/88200)*S^2)/
       (T^2*(S + T)^2) + (((42229*I)/14700)*S)/(T*(S + T)^2)))/(S + T)^2 + 
   (Pi^3*S^4*T^2*((I/15)/(S + T)^2 + ((I/18)*S)/(T*(S + T)^2) + 
      (((43*I)/2520)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-4902881/(19600*(S + T)^2) + (55*S^4)/(1176*T^4*(S + T)^2) - 
      (5657*S^3)/(44100*T^3*(S + T)^2) - (1008241*S^2)/
       (158760*T^2*(S + T)^2) - (98247949*S)/(1587600*T*(S + T)^2) - 
      (62404799*T)/(113400*S*(S + T)^2) - (595202987*T^2)/
       (793800*S^2*(S + T)^2) - (71232359*T^3)/(105840*S^3*(S + T)^2) - 
      (211396559*T^4)/(529200*S^4*(S + T)^2) - 
      (7079*T^5)/(49*S^5*(S + T)^2) - (7079*T^6)/(294*S^6*(S + T)^2)))/
    (S + T)^2 + (Pi^2*S^4*T^2*(-602491/(16800*(S + T)^2) + 
      S^5/(56*T^5*(S + T)^2) - (29*S^4)/(1680*T^4*(S + T)^2) - 
      (139*S^3)/(560*T^3*(S + T)^2) - (7729*S^2)/(15120*T^2*(S + T)^2) - 
      (112151*S)/(30240*T*(S + T)^2) - (21077291*T)/(132300*S*(S + T)^2) - 
      (6038521*T^2)/(15120*S^2*(S + T)^2) - (6432277*T^3)/
       (10080*S^3*(S + T)^2) - (773041*T^4)/(1120*S^4*(S + T)^2) - 
      (1444251*T^5)/(2800*S^5*(S + T)^2) - (6554039*T^6)/
       (25200*S^6*(S + T)^2) - (27001*T^7)/(336*S^7*(S + T)^2) - 
      (27001*T^8)/(2352*S^8*(S + T)^2)))/(S + T)^2 + 
   (Pi^4*S^4*T^2*(-1/20*1/(S + T)^2 - S/(180*T*(S + T)^2) - 
      (73*T)/(360*S*(S + T)^2) - (35*T^2)/(72*S^2*(S + T)^2) - 
      (55*T^3)/(72*S^3*(S + T)^2) - (33*T^4)/(40*S^4*(S + T)^2) - 
      (223*T^5)/(360*S^5*(S + T)^2) - (113*T^6)/(360*S^6*(S + T)^2) - 
      (7*T^7)/(72*S^7*(S + T)^2) - T^8/(72*S^8*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*((S + T)/S^3 + (S + T)/(6*S^2*T) + (31*T*(S + T))/(12*S^4) + 
      (11*T^2*(S + T))/(3*S^5) + (19*T^3*(S + T))/(6*S^6) + 
      (5*T^4*(S + T))/(3*S^7) + (5*T^5*(S + T))/(12*S^8))*Log[S]^4)/
    (S + T)^2 + (S^4*T^2*((-3*(S + T))/(2*S^3) - (S + T)/(4*S^2*T) - 
      (31*T*(S + T))/(8*S^4) - (11*T^2*(S + T))/(2*S^5) - 
      (19*T^3*(S + T))/(4*S^6) - (5*T^4*(S + T))/(2*S^7) - 
      (5*T^5*(S + T))/(8*S^8))*Log[-T]^4)/(S + T)^2 + 
   (S^4*T^2*((1033*(S + T))/(90*S^3) - (S^3*(S + T))/(84*T^6) + 
      (13*S^2*(S + T))/(315*T^5) + (53*S*(S + T))/(630*T^4) - 
      (S + T)/(315*T^3) + (89*(S + T))/(2520*S*T^2) + 
      (73*(S + T))/(36*S^2*T) + (23699*T*(S + T))/(840*S^4) + 
      (23833*T^2*(S + T))/(630*S^5) + (38977*T^3*(S + T))/(1260*S^6) + 
      (649*T^4*(S + T))/(42*S^7) + (307*T^5*(S + T))/(84*S^8))*Log[S + T]^3)/
    (S + T)^2 + (S^4*T^2*((-3*(S + T))/(2*S^3) - (S + T)/(4*S^2*T) - 
      (31*T*(S + T))/(8*S^4) - (11*T^2*(S + T))/(2*S^5) - 
      (19*T^3*(S + T))/(4*S^6) - (5*T^4*(S + T))/(2*S^7) - 
      (5*T^5*(S + T))/(8*S^8))*Log[S + T]^4)/(S + T)^2 + 
   Log[S]^3*((S^4*T^2*(2263/(180*(S + T)^2) + S^6/(84*T^6*(S + T)^2) - 
        S^5/(180*T^5*(S + T)^2) - (31*S^4)/(180*T^4*(S + T)^2) - 
        (13*S^3)/(36*T^3*(S + T)^2) - S^2/(4*T^2*(S + T)^2) + 
        (53*S)/(36*T*(S + T)^2) + (33083*T)/(630*S*(S + T)^2) + 
        (4649*T^2)/(36*S^2*(S + T)^2) + (7367*T^3)/(36*S^3*(S + T)^2) + 
        (7937*T^4)/(36*S^4*(S + T)^2) + (3289*T^5)/(20*S^5*(S + T)^2) + 
        (14911*T^6)/(180*S^6*(S + T)^2) + (307*T^7)/(12*S^7*(S + T)^2) + 
        (307*T^8)/(84*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((-4*(S + T))/S^3 - (2*(S + T))/(3*S^2*T) - 
        (31*T*(S + T))/(3*S^4) - (44*T^2*(S + T))/(3*S^5) - 
        (38*T^3*(S + T))/(3*S^6) - (20*T^4*(S + T))/(3*S^7) - 
        (5*T^5*(S + T))/(3*S^8))*Log[-T])/(S + T)^2 + 
     (S^4*T^2*((-4*(S + T))/S^3 - (2*(S + T))/(3*S^2*T) - 
        (31*T*(S + T))/(3*S^4) - (44*T^2*(S + T))/(3*S^5) - 
        (38*T^3*(S + T))/(3*S^6) - (20*T^4*(S + T))/(3*S^7) - 
        (5*T^5*(S + T))/(3*S^8))*Log[S + T])/(S + T)^2) + 
   Log[-T]^3*((S^4*T^2*(487/(72*(S + T)^2) - (5*S^2)/(72*T^2*(S + T)^2) + 
        (23*S)/(72*T*(S + T)^2) + (649*T)/(18*S*(S + T)^2) + 
        (7153*T^2)/(72*S^2*(S + T)^2) + (12149*T^3)/(72*S^3*(S + T)^2) + 
        (13751*T^4)/(72*S^4*(S + T)^2) + (13343*T^5)/(90*S^5*(S + T)^2) + 
        (3484*T^6)/(45*S^6*(S + T)^2) + (99*T^7)/(4*S^7*(S + T)^2) + 
        (307*T^8)/(84*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((-2*(S + T))/S^3 - (S + T)/(3*S^2*T) - 
        (31*T*(S + T))/(6*S^4) - (22*T^2*(S + T))/(3*S^5) - 
        (19*T^3*(S + T))/(3*S^6) - (10*T^4*(S + T))/(3*S^7) - 
        (5*T^5*(S + T))/(6*S^8))*Log[S + T])/(S + T)^2) + 
   Log[S]^2*((S^4*T^2*(269/(2520*(S + T)^2) + (47*S^6)/(2352*T^6*(S + T)^2) - 
        (2189*S^5)/(25200*T^5*(S + T)^2) - (6787*S^4)/(12600*T^4*(S + T)^2) - 
        (251*S^3)/(315*T^3*(S + T)^2) - (221*S^2)/(1680*T^2*(S + T)^2) + 
        (269*S)/(840*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-53*I)/120)/(S + T)^2 + ((I/56)*S^6)/(T^6*(S + T)^2) - 
        ((I/120)*S^5)/(T^5*(S + T)^2) - (((31*I)/120)*S^4)/(T^4*(S + T)^2) - 
        (((13*I)/24)*S^3)/(T^3*(S + T)^2) - (((3*I)/8)*S^2)/(T^2*(S + T)^2) - 
        (((11*I)/24)*S)/(T*(S + T)^2) - (((43*I)/420)*T)/(S*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(-6/(S + T)^2 - (2*S)/(3*T*(S + T)^2) - 
        (73*T)/(3*S*(S + T)^2) - (175*T^2)/(3*S^2*(S + T)^2) - 
        (275*T^3)/(3*S^3*(S + T)^2) - (99*T^4)/(S^4*(S + T)^2) - 
        (223*T^5)/(3*S^5*(S + T)^2) - (113*T^6)/(3*S^6*(S + T)^2) - 
        (35*T^7)/(3*S^7*(S + T)^2) - (5*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-2227/(60*(S + T)^2) - S^6/(28*T^6*(S + T)^2) + 
        S^5/(60*T^5*(S + T)^2) + (31*S^4)/(60*T^4*(S + T)^2) + 
        (13*S^3)/(12*T^3*(S + T)^2) + (3*S^2)/(4*T^2*(S + T)^2) - 
        (47*S)/(12*T*(S + T)^2) - (132203*T)/(840*S*(S + T)^2) - 
        (4649*T^2)/(12*S^2*(S + T)^2) - (7367*T^3)/(12*S^3*(S + T)^2) - 
        (7937*T^4)/(12*S^4*(S + T)^2) - (9867*T^5)/(20*S^5*(S + T)^2) - 
        (14911*T^6)/(60*S^6*(S + T)^2) - (307*T^7)/(4*S^7*(S + T)^2) - 
        (307*T^8)/(28*S^8*(S + T)^2))*Log[S + T])/(S + T)^2 + 
     (S^4*T^2*((6*(S + T))/S^3 + (S + T)/(S^2*T) + (31*T*(S + T))/(2*S^4) + 
        (22*T^2*(S + T))/S^5 + (19*T^3*(S + T))/S^6 + (10*T^4*(S + T))/S^7 + 
        (5*T^5*(S + T))/(2*S^8))*Log[S + T]^2)/(S + T)^2 + 
     Log[-T]*((S^4*T^2*(-67/(120*(S + T)^2) - S^6/(56*T^6*(S + T)^2) + 
          S^5/(120*T^5*(S + T)^2) + (31*S^4)/(120*T^4*(S + T)^2) + 
          (13*S^3)/(24*T^3*(S + T)^2) + (3*S^2)/(8*T^2*(S + T)^2) - 
          (3*S)/(8*T*(S + T)^2) - (43*T)/(280*S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*((10*(S + T)^2)/S^4 + (2*(S + T)^2)/(S^3*T) + 
          (21*T*(S + T)^2)/S^5 + (23*T^2*(S + T)^2)/S^6 + 
          (15*T^3*(S + T)^2)/S^7 + (5*T^4*(S + T)^2)/S^8)*Log[S + T])/
        (S + T)^2)) + (Pi*S^4*T^2*(((-43*I)/60)/(S + T)^2 - 
      ((I/28)*S^6)/(T^6*(S + T)^2) + ((I/60)*S^5)/(T^5*(S + T)^2) + 
      (((31*I)/60)*S^4)/(T^4*(S + T)^2) + (((13*I)/12)*S^3)/(T^3*(S + T)^2) + 
      (((3*I)/4)*S^2)/(T^2*(S + T)^2) - (((5*I)/12)*S)/(T*(S + T)^2) - 
      (((43*I)/210)*T)/(S*(S + T)^2))*PolyLog[2, -(T/S)])/(S + T)^2 + 
   Log[S]*((S^4*T^2*(-42229/(44100*(S + T)^2) + 
        (89*S^5)/(1176*T^5*(S + T)^2) - (2221*S^4)/(11025*T^4*(S + T)^2) - 
        (1852*S^3)/(1225*T^3*(S + T)^2) - (277817*S^2)/
         (88200*T^2*(S + T)^2) - (42229*S)/(14700*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-269*I)/1260)/(S + T)^2 - (((47*I)/1176)*S^6)/
         (T^6*(S + T)^2) + (((2189*I)/12600)*S^5)/(T^5*(S + T)^2) + 
        (((6787*I)/6300)*S^4)/(T^4*(S + T)^2) + (((502*I)/315)*S^3)/
         (T^3*(S + T)^2) + (((221*I)/840)*S^2)/(T^2*(S + T)^2) - 
        (((269*I)/420)*S)/(T*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(-4409/(180*(S + T)^2) + S^6/(84*T^6*(S + T)^2) - 
        S^5/(180*T^5*(S + T)^2) - (31*S^4)/(180*T^4*(S + T)^2) - 
        (13*S^3)/(36*T^3*(S + T)^2) - S^2/(4*T^2*(S + T)^2) - 
        (31*S)/(12*T*(S + T)^2) - (264191*T)/(2520*S*(S + T)^2) - 
        (4649*T^2)/(18*S^2*(S + T)^2) - (7367*T^3)/(18*S^3*(S + T)^2) - 
        (7937*T^4)/(18*S^4*(S + T)^2) - (3289*T^5)/(10*S^5*(S + T)^2) - 
        (14911*T^6)/(90*S^6*(S + T)^2) - (307*T^7)/(6*S^7*(S + T)^2) - 
        (307*T^8)/(42*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((4*(S + T))/S^3 + (2*(S + T))/(3*S^2*T) + 
        (31*T*(S + T))/(3*S^4) + (44*T^2*(S + T))/(3*S^5) + 
        (38*T^3*(S + T))/(3*S^6) + (20*T^4*(S + T))/(3*S^7) + 
        (5*T^5*(S + T))/(3*S^8))*Log[-T]^3)/(S + T)^2 + 
     ((S^4*T^2*(-6941/(12600*(S + T)^2) - (47*S^6)/(1176*T^6*(S + T)^2) + 
          (1739*S^5)/(12600*T^5*(S + T)^2) + (14009*S^4)/
           (12600*T^4*(S + T)^2) + (5267*S^3)/(2520*T^3*(S + T)^2) + 
          (1177*S^2)/(840*T^2*(S + T)^2) - (323*S)/(2520*T*(S + T)^2) - 
          (15677*T)/(88200*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*(((2*I)/5)/(S + T)^2 + ((I/3)*S)/(T*(S + T)^2) + 
          (((43*I)/420)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (Pi^2*S^4*T^2*(12/(S + T)^2 + (4*S)/(3*T*(S + T)^2) + 
          (146*T)/(3*S*(S + T)^2) + (350*T^2)/(3*S^2*(S + T)^2) + 
          (550*T^3)/(3*S^3*(S + T)^2) + (198*T^4)/(S^4*(S + T)^2) + 
          (446*T^5)/(3*S^5*(S + T)^2) + (226*T^6)/(3*S^6*(S + T)^2) + 
          (70*T^7)/(3*S^7*(S + T)^2) + (10*T^8)/(3*S^8*(S + T)^2)))/
        (S + T)^2)*Log[S + T] + (S^4*T^2*((64*(S + T))/(5*S^3) + 
        (S^3*(S + T))/(28*T^6) - (13*S^2*(S + T))/(105*T^5) - 
        (53*S*(S + T))/(210*T^4) + (S + T)/(105*T^3) + 
        (43*(S + T))/(420*S*T^2) + (11*(S + T))/(6*S^2*T) + 
        (29161*T*(S + T))/(840*S^4) + (3453*T^2*(S + T))/(70*S^5) + 
        (17651*T^3*(S + T))/(420*S^6) + (307*T^4*(S + T))/(14*S^7) + 
        (307*T^5*(S + T))/(56*S^8))*Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*((-2*(S + T))/S^3 - (S + T)/(3*S^2*T) - 
        (31*T*(S + T))/(6*S^4) - (22*T^2*(S + T))/(3*S^5) - 
        (19*T^3*(S + T))/(3*S^6) - (10*T^4*(S + T))/(3*S^7) - 
        (5*T^5*(S + T))/(6*S^8))*Log[S + T]^3)/(S + T)^2 + 
     Log[-T]^2*((S^4*T^2*((-64*(S + T))/(5*S^3) - (11*(S + T))/(6*S^2*T) - 
          (29161*T*(S + T))/(840*S^4) - (3453*T^2*(S + T))/(70*S^5) - 
          (17651*T^3*(S + T))/(420*S^6) - (307*T^4*(S + T))/(14*S^7) - 
          (307*T^5*(S + T))/(56*S^8)))/(S + T)^2 + 
       (S^4*T^2*((-6*(S + T))/S^3 - (S + T)/(S^2*T) - (31*T*(S + T))/
           (2*S^4) - (22*T^2*(S + T))/S^5 - (19*T^3*(S + T))/S^6 - 
          (10*T^4*(S + T))/S^7 - (5*T^5*(S + T))/(2*S^8))*Log[S + T])/
        (S + T)^2) + Log[-T]*((Pi*S^4*T^2*(((2*I)/5)/(S + T)^2 + 
          ((I/3)*S)/(T*(S + T)^2) + (((43*I)/420)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(52/(75*(S + T)^2) + (5*S)/(9*T*(S + T)^2) + 
          (15677*T)/(88200*S*(S + T)^2)))/(S + T)^2 + 
       (Pi^2*S^4*T^2*(12/(S + T)^2 + (4*S)/(3*T*(S + T)^2) + 
          (146*T)/(3*S*(S + T)^2) + (350*T^2)/(3*S^2*(S + T)^2) + 
          (550*T^3)/(3*S^3*(S + T)^2) + (198*T^4)/(S^4*(S + T)^2) + 
          (446*T^5)/(3*S^5*(S + T)^2) + (226*T^6)/(3*S^6*(S + T)^2) + 
          (70*T^7)/(3*S^7*(S + T)^2) + (10*T^8)/(3*S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(2239/(60*(S + T)^2) + S^6/(28*T^6*(S + T)^2) - 
          S^5/(60*T^5*(S + T)^2) - (31*S^4)/(60*T^4*(S + T)^2) - 
          (13*S^3)/(12*T^3*(S + T)^2) - (3*S^2)/(4*T^2*(S + T)^2) + 
          (49*S)/(12*T*(S + T)^2) + (22041*T)/(140*S*(S + T)^2) + 
          (4649*T^2)/(12*S^2*(S + T)^2) + (7367*T^3)/(12*S^3*(S + T)^2) + 
          (7937*T^4)/(12*S^4*(S + T)^2) + (9867*T^5)/(20*S^5*(S + T)^2) + 
          (14911*T^6)/(60*S^6*(S + T)^2) + (307*T^7)/(4*S^7*(S + T)^2) + 
          (307*T^8)/(28*S^8*(S + T)^2))*Log[S + T])/(S + T)^2 + 
       (S^4*T^2*((-12*(S + T))/S^3 - (2*(S + T))/(S^2*T) - 
          (31*T*(S + T))/S^4 - (44*T^2*(S + T))/S^5 - (38*T^3*(S + T))/S^6 - 
          (20*T^4*(S + T))/S^7 - (5*T^5*(S + T))/S^8)*Log[S + T]^2)/
        (S + T)^2) + (S^4*T^2*(43/(60*(S + T)^2) + S^6/(28*T^6*(S + T)^2) - 
        S^5/(60*T^5*(S + T)^2) - (31*S^4)/(60*T^4*(S + T)^2) - 
        (13*S^3)/(12*T^3*(S + T)^2) - (3*S^2)/(4*T^2*(S + T)^2) + 
        (5*S)/(12*T*(S + T)^2) + (43*T)/(210*S*(S + T)^2))*
       PolyLog[2, -(T/S)])/(S + T)^2) + 
   Log[-T]^2*((Pi*S^4*T^2*((I/5)/(S + T)^2 + ((I/6)*S)/(T*(S + T)^2) + 
        (((43*I)/840)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(1139/(144*(S + T)^2) + (2*S^2)/(9*T^2*(S + T)^2) + 
        (28*S)/(9*T*(S + T)^2) - (6943*T)/(360*S*(S + T)^2) - 
        (37627*T^2)/(280*S^2*(S + T)^2) - (87401*T^3)/(280*S^3*(S + T)^2) - 
        (1056313*T^4)/(2520*S^4*(S + T)^2) - (4602187*T^5)/
         (12600*S^5*(S + T)^2) - (1316891*T^6)/(6300*S^6*(S + T)^2) - 
        (24319*T^7)/(336*S^7*(S + T)^2) - (27001*T^8)/(2352*S^8*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(-15/(4*(S + T)^2) - (5*S)/(12*T*(S + T)^2) - 
        (365*T)/(24*S*(S + T)^2) - (875*T^2)/(24*S^2*(S + T)^2) - 
        (1375*T^3)/(24*S^3*(S + T)^2) - (495*T^4)/(8*S^4*(S + T)^2) - 
        (1115*T^5)/(24*S^5*(S + T)^2) - (565*T^6)/(24*S^6*(S + T)^2) - 
        (175*T^7)/(24*S^7*(S + T)^2) - (25*T^8)/(24*S^8*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*(-1/5*1/(S + T)^2 - S/(6*T*(S + T)^2) - 
        (43*T)/(840*S*(S + T)^2))*Log[S + T])/(S + T)^2 + 
     (S^4*T^2*((6*(S + T))/S^3 + (S + T)/(S^2*T) + (31*T*(S + T))/(2*S^4) + 
        (22*T^2*(S + T))/S^5 + (19*T^3*(S + T))/S^6 + (10*T^4*(S + T))/S^7 + 
        (5*T^5*(S + T))/(2*S^8))*Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*((-6*(S + T))/S^3 - (S + T)/(S^2*T) - (31*T*(S + T))/(2*S^4) - 
        (22*T^2*(S + T))/S^5 - (19*T^3*(S + T))/S^6 - (10*T^4*(S + T))/S^7 - 
        (5*T^5*(S + T))/(2*S^8))*PolyLog[2, -(T/S)])/(S + T)^2) + 
   Log[S + T]^2*((Pi*S^4*T^2*(((-1/56*I)*S^3*(S + T))/T^6 + 
        (((13*I)/210)*S^2*(S + T))/T^5 + (((53*I)/420)*S*(S + T))/T^4 - 
        ((I/210)*(S + T))/T^3 - (((43*I)/840)*(S + T))/(S*T^2)))/(S + T)^2 + 
     (S^4*T^2*((-91214*(S + T))/(1575*S^3) + (47*S^3*(S + T))/(2352*T^6) - 
        (9799*S^2*(S + T))/(88200*T^5) - (52889*S*(S + T))/(176400*T^4) - 
        (7097*(S + T))/(88200*T^3) - (6473*(S + T))/(11025*S*T^2) - 
        (30959*(S + T))/(2520*S^2*T) - (1841737*T*(S + T))/(14700*S^4) - 
        (13513457*T^2*(S + T))/(88200*S^5) - (20577323*T^3*(S + T))/
         (176400*S^6) - (63389*T^4*(S + T))/(1176*S^7) - 
        (27001*T^5*(S + T))/(2352*S^8)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((-7*(S + T))/(2*S^3) - (7*(S + T))/(12*S^2*T) - 
        (217*T*(S + T))/(24*S^4) - (77*T^2*(S + T))/(6*S^5) - 
        (133*T^3*(S + T))/(12*S^6) - (35*T^4*(S + T))/(6*S^7) - 
        (35*T^5*(S + T))/(24*S^8)))/(S + T)^2 + 
     (S^4*T^2*((6*(S + T))/S^3 + (S + T)/(S^2*T) + (31*T*(S + T))/(2*S^4) + 
        (22*T^2*(S + T))/S^5 + (19*T^3*(S + T))/S^6 + (10*T^4*(S + T))/S^7 + 
        (5*T^5*(S + T))/(2*S^8))*PolyLog[2, -(T/S)])/(S + T)^2) + 
   (S^4*T^2*(-181/(5*(S + T)^2) - (10*S)/(3*T*(S + T)^2) - 
      (10999*T)/(70*S*(S + T)^2) - (4649*T^2)/(12*S^2*(S + T)^2) - 
      (7367*T^3)/(12*S^3*(S + T)^2) - (7937*T^4)/(12*S^4*(S + T)^2) - 
      (9867*T^5)/(20*S^5*(S + T)^2) - (14911*T^6)/(60*S^6*(S + T)^2) - 
      (307*T^7)/(4*S^7*(S + T)^2) - (307*T^8)/(28*S^8*(S + T)^2))*
     PolyLog[3, -(T/S)])/(S + T)^2 + 
   Log[S + T]*((Pi*S^4*T^2*((((47*I)/1176)*S^3*(S + T))/T^6 - 
        (((5687*I)/22050)*S^2*(S + T))/T^5 - (((20197*I)/44100)*S*(S + T))/
         T^4 + (((389*I)/22050)*(S + T))/T^3 + (((15677*I)/88200)*(S + T))/
         (S*T^2)))/(S + T)^2 + (S^4*T^2*((5322008*(S + T))/(33075*S^3) - 
        (89*S^2*(S + T))/(1176*T^5) + (2587*S*(S + T))/(6300*T^4) + 
        (209*(S + T))/(392*T^3) + (115433*(S + T))/(33075*S*T^2) + 
        (11828711*(S + T))/(264600*S^2*T) + (1405673*T*(S + T))/(5292*S^4) + 
        (65595079*T^2*(S + T))/(264600*S^5) + (23663*T^3*(S + T))/(168*S^6) + 
        (45775*T^4*(S + T))/(1176*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((2807*(S + T))/(180*S^3) - (S^3*(S + T))/(84*T^6) + 
        (13*S^2*(S + T))/(315*T^5) + (53*S*(S + T))/(630*T^4) - 
        (S + T)/(315*T^3) - (347*(S + T))/(5040*S*T^2) + 
        (49*(S + T))/(24*S^2*T) + (220513*T*(S + T))/(5040*S^4) + 
        (79757*T^2*(S + T))/(1260*S^5) + (137533*T^3*(S + T))/(2520*S^6) + 
        (807*T^4*(S + T))/(28*S^7) + (307*T^5*(S + T))/(42*S^8)))/(S + T)^2 + 
     (S^4*T^2*((-128*(S + T))/(5*S^3) - (S^3*(S + T))/(28*T^6) + 
        (13*S^2*(S + T))/(105*T^5) + (53*S*(S + T))/(210*T^4) - 
        (S + T)/(105*T^3) - (43*(S + T))/(420*S*T^2) - 
        (11*(S + T))/(3*S^2*T) - (29161*T*(S + T))/(420*S^4) - 
        (3453*T^2*(S + T))/(35*S^5) - (17651*T^3*(S + T))/(210*S^6) - 
        (307*T^4*(S + T))/(7*S^7) - (307*T^5*(S + T))/(28*S^8))*
       PolyLog[2, -(T/S)])/(S + T)^2 + 
     (S^4*T^2*((10*(S + T)^2)/S^4 + (2*(S + T)^2)/(S^3*T) + 
        (21*T*(S + T)^2)/S^5 + (23*T^2*(S + T)^2)/S^6 + 
        (15*T^3*(S + T)^2)/S^7 + (5*T^4*(S + T)^2)/S^8)*PolyLog[3, -(T/S)])/
      (S + T)^2) + (S^4*T^2*((-128*(S + T))/(5*S^3) - 
      (S^3*(S + T))/(28*T^6) + (13*S^2*(S + T))/(105*T^5) + 
      (53*S*(S + T))/(210*T^4) - (S + T)/(105*T^3) - 
      (43*(S + T))/(420*S*T^2) - (11*(S + T))/(3*S^2*T) - 
      (29161*T*(S + T))/(420*S^4) - (3453*T^2*(S + T))/(35*S^5) - 
      (17651*T^3*(S + T))/(210*S^6) - (307*T^4*(S + T))/(7*S^7) - 
      (307*T^5*(S + T))/(28*S^8))*PolyLog[3, (S + T)/S])/(S + T)^2 + 
   Log[-T]*((Pi*S^4*T^2*(((-52*I)/75)/(S + T)^2 - (((5*I)/9)*S)/
         (T*(S + T)^2) - (((15677*I)/88200)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-45301/(216*(S + T)^2) - (17*S^2)/(27*T^2*(S + T)^2) - 
        (823*S)/(27*T*(S + T)^2) - (3655001*T)/(5400*S*(S + T)^2) - 
        (113505199*T^2)/(88200*S^2*(S + T)^2) - (52438322*T^3)/
         (33075*S^3*(S + T)^2) - (174354941*T^4)/(132300*S^4*(S + T)^2) - 
        (193643929*T^5)/(264600*S^5*(S + T)^2) - (292109*T^6)/
         (1176*S^6*(S + T)^2) - (45775*T^7)/(1176*S^7*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(3065/(144*(S + T)^2) + 
        (5*S^2)/(144*T^2*(S + T)^2) + (361*S)/(144*T*(S + T)^2) + 
        (3127*T)/(36*S*(S + T)^2) + (10013*T^2)/(48*S^2*(S + T)^2) + 
        (46787*T^3)/(144*S^3*(S + T)^2) + (49745*T^4)/(144*S^4*(S + T)^2) + 
        (45859*T^5)/(180*S^5*(S + T)^2) + (3809*T^6)/(30*S^6*(S + T)^2) + 
        (931*T^7)/(24*S^7*(S + T)^2) + (307*T^8)/(56*S^8*(S + T)^2)))/
      (S + T)^2 + ((Pi*S^4*T^2*(((-2*I)/5)/(S + T)^2 - 
          ((I/3)*S)/(T*(S + T)^2) - (((43*I)/420)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (Pi^2*S^4*T^2*(-27/(2*(S + T)^2) - 
          (3*S)/(2*T*(S + T)^2) - (219*T)/(4*S*(S + T)^2) - 
          (525*T^2)/(4*S^2*(S + T)^2) - (825*T^3)/(4*S^3*(S + T)^2) - 
          (891*T^4)/(4*S^4*(S + T)^2) - (669*T^5)/(4*S^5*(S + T)^2) - 
          (339*T^6)/(4*S^6*(S + T)^2) - (105*T^7)/(4*S^7*(S + T)^2) - 
          (15*T^8)/(4*S^8*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(1891/(25*(S + T)^2) + (67*S)/(9*T*(S + T)^2) + 
          (28921763*T)/(88200*S*(S + T)^2) + (2044807*T^2)/
           (2520*S^2*(S + T)^2) + (3245101*T^3)/(2520*S^3*(S + T)^2) + 
          (3496027*T^4)/(2520*S^4*(S + T)^2) + (1447751*T^5)/
           (1400*S^5*(S + T)^2) + (6559289*T^6)/(12600*S^6*(S + T)^2) + 
          (27001*T^7)/(168*S^7*(S + T)^2) + (27001*T^8)/
           (1176*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((-128*(S + T))/(5*S^3) - (S^3*(S + T))/(56*T^6) + 
        (13*S^2*(S + T))/(210*T^5) + (53*S*(S + T))/(420*T^4) - 
        (S + T)/(210*T^3) - (43*(S + T))/(840*S*T^2) - 
        (11*(S + T))/(3*S^2*T) - (29161*T*(S + T))/(420*S^4) - 
        (3453*T^2*(S + T))/(35*S^5) - (17651*T^3*(S + T))/(210*S^6) - 
        (307*T^4*(S + T))/(7*S^7) - (307*T^5*(S + T))/(28*S^8))*Log[S + T]^2)/
      (S + T)^2 + (S^4*T^2*((4*(S + T))/S^3 + (2*(S + T))/(3*S^2*T) + 
        (31*T*(S + T))/(3*S^4) + (44*T^2*(S + T))/(3*S^5) + 
        (38*T^3*(S + T))/(3*S^6) + (20*T^4*(S + T))/(3*S^7) + 
        (5*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/(S + T)^2 + 
     (S^4*T^2*(181/(5*(S + T)^2) + (10*S)/(3*T*(S + T)^2) + 
        (10999*T)/(70*S*(S + T)^2) + (4649*T^2)/(12*S^2*(S + T)^2) + 
        (7367*T^3)/(12*S^3*(S + T)^2) + (7937*T^4)/(12*S^4*(S + T)^2) + 
        (9867*T^5)/(20*S^5*(S + T)^2) + (14911*T^6)/(60*S^6*(S + T)^2) + 
        (307*T^7)/(4*S^7*(S + T)^2) + (307*T^8)/(28*S^8*(S + T)^2))*
       PolyLog[2, -(T/S)])/(S + T)^2 + 
     (S^4*T^2*((12*(S + T))/S^3 + (2*(S + T))/(S^2*T) + (31*T*(S + T))/S^4 + 
        (44*T^2*(S + T))/S^5 + (38*T^3*(S + T))/S^6 + (20*T^4*(S + T))/S^7 + 
        (5*T^5*(S + T))/S^8)*PolyLog[3, (S + T)/S])/(S + T)^2) + 
   (S^4*T^2*((12*(S + T))/S^3 + (2*(S + T))/(S^2*T) + (31*T*(S + T))/S^4 + 
      (44*T^2*(S + T))/S^5 + (38*T^3*(S + T))/S^6 + (20*T^4*(S + T))/S^7 + 
      (5*T^5*(S + T))/S^8)*PolyLog[4, -(T/S)])/(S + T)^2 + 
   (S^4*T^2*((12*(S + T))/S^3 + (2*(S + T))/(S^2*T) + (31*T*(S + T))/S^4 + 
      (44*T^2*(S + T))/S^5 + (38*T^3*(S + T))/S^6 + (20*T^4*(S + T))/S^7 + 
      (5*T^5*(S + T))/S^8)*PolyLog[4, (S + T)/S])/(S + T)^2 + 
   (S^4*T^2*(-1/12*1/(S + T)^2 + S^6/(28*T^6*(S + T)^2) - 
      S^5/(60*T^5*(S + T)^2) - (31*S^4)/(60*T^4*(S + T)^2) - 
      (13*S^3)/(12*T^3*(S + T)^2) - (3*S^2)/(4*T^2*(S + T)^2) - 
      S/(4*T*(S + T)^2))*Zeta[3])/(S + T)^2) + 
 ep^2*((Pi^3*S^4*T^2*(((134*I)/45)/(S + T)^2 + (((4*I)/3)*S^2)/
       (T^2*(S + T)^2) + (((31*I)/9)*S)/(T*(S + T)^2) + 
      (((121*I)/140)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(170560037/(220500*(S + T)^2) - (109*S^4)/(29400*T^4*(S + T)^2) + 
      (29203*S^3)/(44100*T^3*(S + T)^2) + (304193101*S^2)/
       (3969000*T^2*(S + T)^2) + (1449298489*S)/(3969000*T*(S + T)^2) + 
      (67808864*T)/(70875*S*(S + T)^2) + (2981330641*T^2)/
       (3969000*S^2*(S + T)^2) + (19247647*T^3)/(52920*S^3*(S + T)^2) + 
      (629362*T^4)/(6615*S^4*(S + T)^2) + (59867*T^5)/(4900*S^5*(S + T)^2) + 
      (59867*T^6)/(29400*S^6*(S + T)^2)))/(S + T)^2 + 
   (Pi^4*S^4*T^2*(7/(60*(S + T)^2) + (2*S^3)/(45*T^3*(S + T)^2) + 
      S^2/(36*T^2*(S + T)^2) - (19*S)/(180*T*(S + T)^2) + 
      (71*T)/(90*S*(S + T)^2) + (77*T^2)/(60*S^2*(S + T)^2) + 
      (77*T^3)/(60*S^3*(S + T)^2) + (11*T^4)/(12*S^4*(S + T)^2) + 
      (83*T^5)/(180*S^5*(S + T)^2) + (29*T^6)/(180*S^6*(S + T)^2) + 
      (7*T^7)/(180*S^7*(S + T)^2) + T^8/(180*S^8*(S + T)^2)))/(S + T)^2 + 
   (Pi^2*S^4*T^2*(6183893/(25200*(S + T)^2) - S^5/(140*T^5*(S + T)^2) + 
      (37*S^4)/(168*T^4*(S + T)^2) - (55*S^3)/(168*T^3*(S + T)^2) + 
      (38573*S^2)/(7560*T^2*(S + T)^2) + (926371*S)/(15120*T*(S + T)^2) + 
      (145934977*T)/(264600*S*(S + T)^2) + (14998259*T^2)/
       (18900*S^2*(S + T)^2) + (19171031*T^3)/(25200*S^3*(S + T)^2) + 
      (267619*T^4)/(560*S^4*(S + T)^2) + (378739*T^5)/(2100*S^5*(S + T)^2) + 
      (50854*T^6)/(1575*S^6*(S + T)^2) + (2161*T^7)/(2100*S^7*(S + T)^2) + 
      (2161*T^8)/(14700*S^8*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*((-14*(S + T))/(3*S^3) - (S + T)/(4*T^3) - 
      (5*(S + T))/(3*S*T^2) - (7*(S + T))/(3*S^2*T) - 
      (35*T*(S + T))/(6*S^4) - (14*T^2*(S + T))/(3*S^5) - 
      (7*T^3*(S + T))/(3*S^6) - (2*T^4*(S + T))/(3*S^7) - 
      (T^5*(S + T))/(6*S^8))*Log[S]^4)/(S + T)^2 + 
   (S^4*T^2*((7*(S + T))/S^3 + (5*(S + T))/(6*S*T^2) + 
      (7*(S + T))/(2*S^2*T) + (35*T*(S + T))/(4*S^4) + (7*T^2*(S + T))/S^5 + 
      (7*T^3*(S + T))/(2*S^6) + (T^4*(S + T))/S^7 + (T^5*(S + T))/(4*S^8))*
     Log[-T]^4)/(S + T)^2 + (((I/3)*Pi*S^3)/(S + T) + 
     (S^4*T^2*((-1841*(S + T))/(45*S^3) + (S^3*(S + T))/(210*T^6) - 
        (10*S^2*(S + T))/(63*T^5) + (191*S*(S + T))/(315*T^4) - 
        (302*(S + T))/(315*T^3) - (491*(S + T))/(84*S*T^2) - 
        (1789*(S + T))/(90*S^2*T) - (3991*T*(S + T))/(84*S^4) - 
        (10361*T^2*(S + T))/(315*S^5) - (6961*T^3*(S + T))/(630*S^6) - 
        (61*T^4*(S + T))/(105*S^7) - (13*T^5*(S + T))/(210*S^8)))/(S + T)^2)*
    Log[S + T]^3 + (S^4*T^2*((7*(S + T))/S^3 + (S + T)/(4*T^3) + 
      (4*(S + T))/(3*S*T^2) + (7*(S + T))/(2*S^2*T) + 
      (35*T*(S + T))/(4*S^4) + (7*T^2*(S + T))/S^5 + 
      (7*T^3*(S + T))/(2*S^6) + (T^4*(S + T))/S^7 + (T^5*(S + T))/(4*S^8))*
     Log[S + T]^4)/(S + T)^2 + Log[-T]^3*
    ((Pi*S^4*T^2*(((-4*I)/3)/(S + T)^2 - ((I/3)*S^3)/(T^3*(S + T)^2) - 
        (((4*I)/3)*S^2)/(T^2*(S + T)^2) - ((2*I)*S)/(T*(S + T)^2) - 
        ((I/3)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-8591/(180*(S + T)^2) + (29*S^2)/(20*T^2*(S + T)^2) - 
        (959*S)/(180*T*(S + T)^2) - (5894*T)/(45*S*(S + T)^2) - 
        (36829*T^2)/(180*S^2*(S + T)^2) - (36977*T^3)/(180*S^3*(S + T)^2) - 
        (4783*T^4)/(36*S^4*(S + T)^2) - (2278*T^5)/(45*S^5*(S + T)^2) - 
        (389*T^6)/(45*S^6*(S + T)^2) - T^7/(10*S^7*(S + T)^2) - 
        (13*T^8)/(210*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((28*(S + T))/(3*S^3) + (S + T)/T^3 + (2*(S + T))/(S*T^2) + 
        (14*(S + T))/(3*S^2*T) + (35*T*(S + T))/(3*S^4) + 
        (28*T^2*(S + T))/(3*S^5) + (14*T^3*(S + T))/(3*S^6) + 
        (4*T^4*(S + T))/(3*S^7) + (T^5*(S + T))/(3*S^8))*Log[S + T])/
      (S + T)^2) + Log[S]^3*
    ((Pi*S^4*T^2*((7*I)/(S + T)^2 + (I*S^3)/(T^3*(S + T)^2) + 
        ((5*I)*S^2)/(T^2*(S + T)^2) + ((9*I)*S)/(T*(S + T)^2) + 
        ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-1957/(30*(S + T)^2) - S^6/(210*T^6*(S + T)^2) + 
        (13*S^5)/(90*T^5*(S + T)^2) - (13*S^4)/(90*T^4*(S + T)^2) - 
        (7*S^3)/(18*T^3*(S + T)^2) + (101*S^2)/(18*T^2*(S + T)^2) - 
        (89*S)/(90*T*(S + T)^2) - (56122*T)/(315*S*(S + T)^2) - 
        (23519*T^2)/(90*S^2*(S + T)^2) - (2493*T^3)/(10*S^3*(S + T)^2) - 
        (2815*T^4)/(18*S^4*(S + T)^2) - (1777*T^5)/(30*S^5*(S + T)^2) - 
        (973*T^6)/(90*S^6*(S + T)^2) - (13*T^7)/(30*S^7*(S + T)^2) - 
        (13*T^8)/(210*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((56*(S + T))/(3*S^3) + (3*(S + T))/(S*T^2) + 
        (28*(S + T))/(3*S^2*T) + (70*T*(S + T))/(3*S^4) + 
        (56*T^2*(S + T))/(3*S^5) + (28*T^3*(S + T))/(3*S^6) + 
        (8*T^4*(S + T))/(3*S^7) + (2*T^5*(S + T))/(3*S^8))*Log[-T])/
      (S + T)^2 + (S^4*T^2*((56*(S + T))/(3*S^3) + (2*(S + T))/(3*T^3) + 
        (13*(S + T))/(3*S*T^2) + (28*(S + T))/(3*S^2*T) + 
        (70*T*(S + T))/(3*S^4) + (56*T^2*(S + T))/(3*S^5) + 
        (28*T^3*(S + T))/(3*S^6) + (8*T^4*(S + T))/(3*S^7) + 
        (2*T^5*(S + T))/(3*S^8))*Log[S + T])/(S + T)^2) + 
   ((Pi*S^4*T^2*(((-363*I)/10)/(S + T)^2 + ((I/70)*S^6)/(T^6*(S + T)^2) - 
        (((13*I)/30)*S^5)/(T^5*(S + T)^2) + (((13*I)/30)*S^4)/
         (T^4*(S + T)^2) + (((7*I)/6)*S^3)/(T^3*(S + T)^2) - 
        (((101*I)/6)*S^2)/(T^2*(S + T)^2) - (((1291*I)/30)*S)/(T*(S + T)^2) - 
        (((363*I)/35)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(7/(S + T)^2 + S^3/(T^3*(S + T)^2) + 
        (5*S^2)/(T^2*(S + T)^2) + (9*S)/(T*(S + T)^2) + (2*T)/(S*(S + T)^2)))/
      (S + T)^2)*PolyLog[2, -(T/S)] + 
   Log[S]^2*((S^4*T^2*(30493/(12600*(S + T)^2) + 
        (103*S^6)/(14700*T^6*(S + T)^2) + (1073*S^5)/(3150*T^5*(S + T)^2) - 
        (12317*S^4)/(12600*T^4*(S + T)^2) - (109*S^3)/(504*T^3*(S + T)^2) + 
        (7487*S^2)/(1260*T^2*(S + T)^2) + (30493*S)/(4200*T*(S + T)^2)))/
      (S + T)^2 + (Pi*S^4*T^2*(((-211*I)/12)/(S + T)^2 - 
        ((I/140)*S^6)/(T^6*(S + T)^2) + (((13*I)/60)*S^5)/(T^5*(S + T)^2) - 
        (((13*I)/60)*S^4)/(T^4*(S + T)^2) - (((7*I)/12)*S^3)/
         (T^3*(S + T)^2) - (((91*I)/12)*S^2)/(T^2*(S + T)^2) - 
        (((1189*I)/60)*S)/(T*(S + T)^2) - (((363*I)/70)*T)/(S*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(179/(3*(S + T)^2) + 
        (3*S^3)/(2*T^3*(S + T)^2) + (25*S^2)/(3*T^2*(S + T)^2) + 
        (76*S)/(3*T*(S + T)^2) + (667*T)/(6*S*(S + T)^2) + 
        (154*T^2)/(S^2*(S + T)^2) + (154*T^3)/(S^3*(S + T)^2) + 
        (110*T^4)/(S^4*(S + T)^2) + (166*T^5)/(3*S^5*(S + T)^2) + 
        (58*T^6)/(3*S^6*(S + T)^2) + (14*T^7)/(3*S^7*(S + T)^2) + 
        (2*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2 + (3*S^3*Log[-T]^2)/(2*T) + 
     ((Pi*S^4*T^2*((-10*I)/(S + T)^2 - (I*S^3)/(T^3*(S + T)^2) - 
          ((6*I)*S^2)/(T^2*(S + T)^2) - ((12*I)*S)/(T*(S + T)^2) - 
          ((3*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(445/(2*(S + T)^2) + S^6/(70*T^6*(S + T)^2) - 
          (13*S^5)/(30*T^5*(S + T)^2) + (13*S^4)/(30*T^4*(S + T)^2) + 
          (7*S^3)/(6*T^3*(S + T)^2) - (29*S^2)/(6*T^2*(S + T)^2) + 
          (1019*S)/(30*T*(S + T)^2) + (45551*T)/(84*S*(S + T)^2) + 
          (23519*T^2)/(30*S^2*(S + T)^2) + (7479*T^3)/(10*S^3*(S + T)^2) + 
          (2815*T^4)/(6*S^4*(S + T)^2) + (1777*T^5)/(10*S^5*(S + T)^2) + 
          (973*T^6)/(30*S^6*(S + T)^2) + (13*T^7)/(10*S^7*(S + T)^2) + 
          (13*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((-28*(S + T))/S^3 - (S + T)/T^3 - (9*(S + T))/(2*S*T^2) - 
        (14*(S + T))/(S^2*T) - (35*T*(S + T))/S^4 - (28*T^2*(S + T))/S^5 - 
        (14*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     Log[-T]*((S^4*T^2*(-325/(12*(S + T)^2) + S^6/(140*T^6*(S + T)^2) - 
          (13*S^5)/(60*T^5*(S + T)^2) + (13*S^4)/(60*T^4*(S + T)^2) + 
          (7*S^3)/(12*T^3*(S + T)^2) - (149*S^2)/(12*T^2*(S + T)^2) - 
          (637*S)/(20*T*(S + T)^2) - (1089*T)/(140*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((-3*I)/(S + T)^2 - (I*S^2)/(T^2*(S + T)^2) - 
          ((3*I)*S)/(T*(S + T)^2) - (I*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*((-36*(S + T)^2)/S^4 - (S + T)^2/(S*T^3) - 
          (8*(S + T)^2)/(S^2*T^2) - (20*(S + T)^2)/(S^3*T) - 
          (34*T*(S + T)^2)/S^5 - (22*T^2*(S + T)^2)/S^6 - 
          (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*Log[S + T])/
        (S + T)^2) - (S^3*(S + 2*T)*PolyLog[2, -(T/S)])/(T*(S + T))) + 
   Log[S + T]^2*((Pi*S^4*T^2*(((I/140)*S^3*(S + T))/T^6 - 
        (((5*I)/21)*S^2*(S + T))/T^5 + (((191*I)/210)*S*(S + T))/T^4 - 
        (((151*I)/105)*(S + T))/T^3 - (((363*I)/140)*(S + T))/(S*T^2)))/
      (S + T)^2 + (S^4*T^2*((181561*(S + T))/(1050*S^3) + 
        (103*S^3*(S + T))/(14700*T^6) + (2693*S^2*(S + T))/(8820*T^5) - 
        (130013*S*(S + T))/(88200*T^4) + (115903*(S + T))/(44100*T^3) + 
        (588151*(S + T))/(22050*S*T^2) + (148949*(S + T))/(1575*S^2*T) + 
        (270673*T*(S + T))/(1470*S^4) + (5125369*T^2*(S + T))/(44100*S^5) + 
        (3020099*T^3*(S + T))/(88200*S^6) + (24709*T^4*(S + T))/(14700*S^7) + 
        (2161*T^5*(S + T))/(14700*S^8)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((49*(S + T))/(3*S^3) + (5*(S + T))/(6*T^3) + 
        (3*(S + T))/(S*T^2) + (49*(S + T))/(6*S^2*T) + 
        (245*T*(S + T))/(12*S^4) + (49*T^2*(S + T))/(3*S^5) + 
        (49*T^3*(S + T))/(6*S^6) + (7*T^4*(S + T))/(3*S^7) + 
        (7*T^5*(S + T))/(12*S^8)))/(S + T)^2 + 
     (S^4*T^2*((-28*(S + T))/S^3 - (S + T)/T^3 - (3*(S + T))/(S*T^2) - 
        (14*(S + T))/(S^2*T) - (35*T*(S + T))/S^4 - (28*T^2*(S + T))/S^5 - 
        (14*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       PolyLog[2, -(T/S)])/(S + T)^2) + 
   Log[-T]^2*((Pi*S^4*T^2*(((134*I)/15)/(S + T)^2 + 
        ((4*I)*S^2)/(T^2*(S + T)^2) + (((31*I)/3)*S)/(T*(S + T)^2) + 
        (((363*I)/140)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(8263/(450*(S + T)^2) - (1613*S^2)/(200*T^2*(S + T)^2) - 
        (37817*S)/(1800*T*(S + T)^2) + (30869*T)/(180*S*(S + T)^2) + 
        (52387*T^2)/(140*S^2*(S + T)^2) + (285401*T^3)/(630*S^3*(S + T)^2) + 
        (210331*T^4)/(630*S^4*(S + T)^2) + (1771159*T^5)/
         (12600*S^5*(S + T)^2) + (321527*T^6)/(12600*S^6*(S + T)^2) - 
        (67*T^7)/(1050*S^7*(S + T)^2) + (2161*T^8)/(14700*S^8*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(98/(3*(S + T)^2) + 
        (7*S^2)/(6*T^2*(S + T)^2) + (28*S)/(3*T*(S + T)^2) + 
        (273*T)/(4*S*(S + T)^2) + (385*T^2)/(4*S^2*(S + T)^2) + 
        (385*T^3)/(4*S^3*(S + T)^2) + (275*T^4)/(4*S^4*(S + T)^2) + 
        (415*T^5)/(12*S^5*(S + T)^2) + (145*T^6)/(12*S^6*(S + T)^2) + 
        (35*T^7)/(12*S^7*(S + T)^2) + (5*T^8)/(12*S^8*(S + T)^2)))/
      (S + T)^2 + ((S^4*T^2*(-134/(15*(S + T)^2) - (4*S^2)/(T^2*(S + T)^2) - 
          (31*S)/(3*T*(S + T)^2) - (363*T)/(140*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((4*I)/(S + T)^2 + (I*S^3)/(T^3*(S + T)^2) + 
          ((4*I)*S^2)/(T^2*(S + T)^2) + ((6*I)*S)/(T*(S + T)^2) + 
          (I*T)/(S*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((-28*(S + T))/S^3 - (S + T)/(2*T^3) - (7*(S + T))/(2*S*T^2) - 
        (14*(S + T))/(S^2*T) - (35*T*(S + T))/S^4 - (28*T^2*(S + T))/S^5 - 
        (14*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*((28*(S + T))/S^3 + (2*(S + T))/T^3 + (5*(S + T))/(S*T^2) + 
        (14*(S + T))/(S^2*T) + (35*T*(S + T))/S^4 + (28*T^2*(S + T))/S^5 + 
        (14*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*
       PolyLog[2, -(T/S)])/(S + T)^2) + 
   ((Pi*S^4*T^2*((2*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
        ((6*I)*S^2)/(T^2*(S + T)^2) + ((6*I)*S)/(T*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(4016/(15*(S + T)^2) + (16*S^2)/(T^2*(S + T)^2) + 
        (262*S)/(3*T*(S + T)^2) + (11660*T)/(21*S*(S + T)^2) + 
        (23519*T^2)/(30*S^2*(S + T)^2) + (7479*T^3)/(10*S^3*(S + T)^2) + 
        (2815*T^4)/(6*S^4*(S + T)^2) + (1777*T^5)/(10*S^5*(S + T)^2) + 
        (973*T^6)/(30*S^6*(S + T)^2) + (13*T^7)/(10*S^7*(S + T)^2) + 
        (13*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*PolyLog[3, -(T/S)] + 
   (((2*I)*Pi*S^4)/(T*(S + T)) + (S^4*T^2*((1468*(S + T))/(15*S^3) + 
        (S^3*(S + T))/(70*T^6) - (10*S^2*(S + T))/(21*T^5) + 
        (191*S*(S + T))/(105*T^4) - (302*(S + T))/(105*T^3) + 
        (197*(S + T))/(70*S*T^2) + (128*(S + T))/(3*S^2*T) + 
        (5059*T*(S + T))/(42*S^4) + (3022*T^2*(S + T))/(35*S^5) + 
        (3113*T^3*(S + T))/(105*S^6) + (26*T^4*(S + T))/(35*S^7) + 
        (13*T^5*(S + T))/(70*S^8)))/(S + T)^2)*PolyLog[3, (S + T)/S] + 
   (S^4*T^2*((-56*(S + T))/S^3 - (2*(S + T))/T^3 - (6*(S + T))/(S*T^2) - 
      (28*(S + T))/(S^2*T) - (70*T*(S + T))/S^4 - (56*T^2*(S + T))/S^5 - 
      (28*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - (2*T^5*(S + T))/S^8)*
     PolyLog[4, -(T/S)])/(S + T)^2 + (2*S^3*(S + 2*T)*PolyLog[4, T/(S + T)])/
    (T*(S + T)) + (S^4*T^2*((-56*(S + T))/S^3 - (4*(S + T))/T^3 - 
      (10*(S + T))/(S*T^2) - (28*(S + T))/(S^2*T) - (70*T*(S + T))/S^4 - 
      (56*T^2*(S + T))/S^5 - (28*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - 
      (2*T^5*(S + T))/S^8)*PolyLog[4, (S + T)/S])/(S + T)^2 + 
   (S^4*T^2*(17/(30*(S + T)^2) - S^6/(70*T^6*(S + T)^2) + 
      (13*S^5)/(30*T^5*(S + T)^2) - (13*S^4)/(30*T^4*(S + T)^2) - 
      (7*S^3)/(6*T^3*(S + T)^2) + (5*S^2)/(6*T^2*(S + T)^2) + 
      (17*S)/(10*T*(S + T)^2))*Zeta[3])/(S + T)^2 + 
   Pi*((S^4*T^2*(((47227*I)/9800)/(S + T)^2 + ((I/3675)*S^5)/
         (T^5*(S + T)^2) - (((3895*I)/3528)*S^4)/(T^4*(S + T)^2) + 
        (((46049*I)/17640)*S^3)/(T^3*(S + T)^2) + (((117773*I)/8820)*S^2)/
         (T^2*(S + T)^2) + (((141681*I)/9800)*S)/(T*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(((-20*I)/3)/(S + T)^2 - (((20*I)/3)*S^3)/(T^3*(S + T)^2) - 
        ((20*I)*S^2)/(T^2*(S + T)^2) - ((20*I)*S)/(T*(S + T)^2))*Zeta[3])/
      (S + T)^2) + 
   Log[S]*((S^4*T^2*(-47227/(9800*(S + T)^2) - S^5/(3675*T^5*(S + T)^2) + 
        (3895*S^4)/(3528*T^4*(S + T)^2) - (46049*S^3)/(17640*T^3*(S + T)^2) - 
        (117773*S^2)/(8820*T^2*(S + T)^2) - (141681*S)/(9800*T*(S + T)^2)))/
      (S + T)^2 + (Pi*S^4*T^2*(((-30493*I)/6300)/(S + T)^2 - 
        (((103*I)/7350)*S^6)/(T^6*(S + T)^2) - (((1073*I)/1575)*S^5)/
         (T^5*(S + T)^2) + (((12317*I)/6300)*S^4)/(T^4*(S + T)^2) + 
        (((109*I)/252)*S^3)/(T^3*(S + T)^2) - (((7487*I)/630)*S^2)/
         (T^2*(S + T)^2) - (((30493*I)/2100)*S)/(T*(S + T)^2)))/(S + T)^2 + 
     (Pi^3*S^4*T^2*((-I)/(S + T)^2 - ((I/3)*S^2)/(T^2*(S + T)^2) - 
        (I*S)/(T*(S + T)^2) - ((I/3)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(14741/(90*(S + T)^2) - S^6/(210*T^6*(S + T)^2) + 
        (13*S^5)/(90*T^5*(S + T)^2) - (13*S^4)/(90*T^4*(S + T)^2) - 
        (7*S^3)/(18*T^3*(S + T)^2) + (77*S^2)/(18*T^2*(S + T)^2) + 
        (1247*S)/(30*T*(S + T)^2) + (92191*T)/(252*S*(S + T)^2) + 
        (23519*T^2)/(45*S^2*(S + T)^2) + (2493*T^3)/(5*S^3*(S + T)^2) + 
        (2815*T^4)/(9*S^4*(S + T)^2) + (1777*T^5)/(15*S^5*(S + T)^2) + 
        (973*T^6)/(45*S^6*(S + T)^2) + (13*T^7)/(15*S^7*(S + T)^2) + 
        (13*T^8)/(105*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((-56*(S + T))/(3*S^3) - (S + T)/T^3 - (3*(S + T))/(S*T^2) - 
        (28*(S + T))/(3*S^2*T) - (70*T*(S + T))/(3*S^4) - 
        (56*T^2*(S + T))/(3*S^5) - (28*T^3*(S + T))/(3*S^6) - 
        (8*T^4*(S + T))/(3*S^7) - (2*T^5*(S + T))/(3*S^8))*Log[-T]^3)/
      (S + T)^2 + ((S^4*T^2*(-130411/(3150*(S + T)^2) - 
          (103*S^6)/(7350*T^6*(S + T)^2) - (2101*S^5)/(3150*T^5*(S + T)^2) + 
          (4771*S^4)/(3150*T^4*(S + T)^2) + (137*S^3)/(126*T^3*(S + T)^2) - 
          (14897*S^2)/(630*T^2*(S + T)^2) - (165707*S)/(3150*T*(S + T)^2) - 
          (83501*T)/(7350*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*(((268*I)/15)/(S + T)^2 + ((8*I)*S^2)/(T^2*(S + T)^2) + 
          (((62*I)/3)*S)/(T*(S + T)^2) + (((363*I)/70)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (Pi^2*S^4*T^2*(-691/(6*(S + T)^2) - 
          (7*S^3)/(3*T^3*(S + T)^2) - (27*S^2)/(2*T^2*(S + T)^2) - 
          (271*S)/(6*T*(S + T)^2) - (1327*T)/(6*S*(S + T)^2) - 
          (308*T^2)/(S^2*(S + T)^2) - (308*T^3)/(S^3*(S + T)^2) - 
          (220*T^4)/(S^4*(S + T)^2) - (332*T^5)/(3*S^5*(S + T)^2) - 
          (116*T^6)/(3*S^6*(S + T)^2) - (28*T^7)/(3*S^7*(S + T)^2) - 
          (4*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     ((I*Pi*S^3)/(S + T) + (S^4*T^2*((-734*(S + T))/(15*S^3) - 
          (S^3*(S + T))/(70*T^6) + (10*S^2*(S + T))/(21*T^5) - 
          (191*S*(S + T))/(105*T^4) + (302*(S + T))/(105*T^3) + 
          (83*(S + T))/(70*S*T^2) - (64*(S + T))/(3*S^2*T) - 
          (5059*T*(S + T))/(84*S^4) - (1511*T^2*(S + T))/(35*S^5) - 
          (3113*T^3*(S + T))/(210*S^6) - (13*T^4*(S + T))/(35*S^7) - 
          (13*T^5*(S + T))/(140*S^8)))/(S + T)^2)*Log[S + T]^2 + 
     (S^4*T^2*((28*(S + T))/(3*S^3) + (S + T)/(3*T^3) + 
        (2*(S + T))/(3*S*T^2) + (14*(S + T))/(3*S^2*T) + 
        (35*T*(S + T))/(3*S^4) + (28*T^2*(S + T))/(3*S^5) + 
        (14*T^3*(S + T))/(3*S^6) + (4*T^4*(S + T))/(3*S^7) + 
        (T^5*(S + T))/(3*S^8))*Log[S + T]^3)/(S + T)^2 + 
     Log[-T]^2*((Pi*S^4*T^2*(((-I)*(S + T))/T^3 - (I*(S + T))/(S*T^2)))/
        (S + T)^2 + (S^4*T^2*((734*(S + T))/(15*S^3) + (4*(S + T))/(S*T^2) + 
          (64*(S + T))/(3*S^2*T) + (5059*T*(S + T))/(84*S^4) + 
          (1511*T^2*(S + T))/(35*S^5) + (3113*T^3*(S + T))/(210*S^6) + 
          (13*T^4*(S + T))/(35*S^7) + (13*T^5*(S + T))/(140*S^8)))/
        (S + T)^2 + (S^4*T^2*((28*(S + T))/S^3 - (S + T)/T^3 + 
          (2*(S + T))/(S*T^2) + (14*(S + T))/(S^2*T) + (35*T*(S + T))/S^4 + 
          (28*T^2*(S + T))/S^5 + (14*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + 
          (T^5*(S + T))/S^8)*Log[S + T])/(S + T)^2) + 
     Log[-T]*((Pi*S^4*T^2*(((268*I)/15)/(S + T)^2 + ((8*I)*S^2)/
           (T^2*(S + T)^2) + (((62*I)/3)*S)/(T*(S + T)^2) + 
          (((363*I)/70)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(8578/(225*(S + T)^2) + (16*S^2)/(T^2*(S + T)^2) + 
          (385*S)/(9*T*(S + T)^2) + (83501*T)/(7350*S*(S + T)^2)))/
        (S + T)^2 + (Pi^2*S^4*T^2*(-114/(S + T)^2 - 
          (13*S^3)/(6*T^3*(S + T)^2) - (38*S^2)/(3*T^2*(S + T)^2) - 
          (131*S)/(3*T*(S + T)^2) - (1325*T)/(6*S*(S + T)^2) - 
          (308*T^2)/(S^2*(S + T)^2) - (308*T^3)/(S^3*(S + T)^2) - 
          (220*T^4)/(S^4*(S + T)^2) - (332*T^5)/(3*S^5*(S + T)^2) - 
          (116*T^6)/(3*S^6*(S + T)^2) - (28*T^7)/(3*S^7*(S + T)^2) - 
          (4*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2 + 
       ((Pi*S^4*T^2*((6*I)/(S + T)^2 + ((2*I)*S^2)/(T^2*(S + T)^2) + 
            ((6*I)*S)/(T*(S + T)^2) + ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
         (S^4*T^2*(-6407/(30*(S + T)^2) - S^6/(70*T^6*(S + T)^2) + 
            (13*S^5)/(30*T^5*(S + T)^2) - (13*S^4)/(30*T^4*(S + T)^2) - 
            (7*S^3)/(6*T^3*(S + T)^2) + (53*S^2)/(6*T^2*(S + T)^2) - 
            (709*S)/(30*T*(S + T)^2) - (113333*T)/(210*S*(S + T)^2) - 
            (23519*T^2)/(30*S^2*(S + T)^2) - (7479*T^3)/(10*S^3*(S + T)^2) - 
            (2815*T^4)/(6*S^4*(S + T)^2) - (1777*T^5)/(10*S^5*(S + T)^2) - 
            (973*T^6)/(30*S^6*(S + T)^2) - (13*T^7)/(10*S^7*(S + T)^2) - 
            (13*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
       (S^4*T^2*((56*(S + T))/S^3 + (2*(S + T))/T^3 + (9*(S + T))/(S*T^2) + 
          (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
          (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
         Log[S + T]^2)/(S + T)^2) + 
     ((Pi*S^4*T^2*((14*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
          ((10*I)*S^2)/(T^2*(S + T)^2) + ((18*I)*S)/(T*(S + T)^2) + 
          ((4*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(363/(10*(S + T)^2) - S^6/(70*T^6*(S + T)^2) + 
          (13*S^5)/(30*T^5*(S + T)^2) - (13*S^4)/(30*T^4*(S + T)^2) - 
          (7*S^3)/(6*T^3*(S + T)^2) + (101*S^2)/(6*T^2*(S + T)^2) + 
          (1291*S)/(30*T*(S + T)^2) + (363*T)/(35*S*(S + T)^2)))/(S + T)^2)*
      PolyLog[2, -(T/S)] - (2*S^4*PolyLog[3, -(T/S)])/(T*(S + T)) - 
     (2*S^4*PolyLog[3, (S + T)/S])/(T*(S + T)) + 
     (S^4*T^2*(20/(3*(S + T)^2) + (20*S^3)/(3*T^3*(S + T)^2) + 
        (20*S^2)/(T^2*(S + T)^2) + (20*S)/(T*(S + T)^2))*Zeta[3])/
      (S + T)^2) + Log[-T]*
    ((Pi^3*S^4*T^2*(((2*I)/3)/(S + T)^2 + ((I/6)*S^3)/(T^3*(S + T)^2) + 
        (((2*I)/3)*S^2)/(T^2*(S + T)^2) + (I*S)/(T*(S + T)^2) + 
        ((I/6)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-8578*I)/225)/(S + T)^2 - ((16*I)*S^2)/(T^2*(S + T)^2) - 
        (((385*I)/9)*S)/(T*(S + T)^2) - (((83501*I)/7350)*T)/(S*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*(25778401/(27000*(S + T)^2) + 
        (12032*S^2)/(375*T^2*(S + T)^2) + (965288*S)/(3375*T*(S + T)^2) + 
        (11596541*T)/(6750*S*(S + T)^2) + (93827107*T^2)/
         (49000*S^2*(S + T)^2) + (1821296797*T^3)/(1323000*S^3*(S + T)^2) + 
        (161100391*T^4)/(264600*S^4*(S + T)^2) + (7552109*T^5)/
         (52920*S^5*(S + T)^2) + (450461*T^6)/(29400*S^6*(S + T)^2) + 
        (9113*T^7)/(3675*S^7*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(-47089/(360*(S + T)^2) - (29*S^2)/(40*T^2*(S + T)^2) - 
        (10081*S)/(360*T*(S + T)^2) - (13399*T)/(45*S*(S + T)^2) - 
        (50441*T^2)/(120*S^2*(S + T)^2) - (142519*T^3)/(360*S^3*(S + T)^2) - 
        (17737*T^4)/(72*S^4*(S + T)^2) - (4192*T^5)/(45*S^5*(S + T)^2) - 
        (173*T^6)/(10*S^6*(S + T)^2) - (49*T^7)/(60*S^7*(S + T)^2) - 
        (13*T^8)/(140*S^8*(S + T)^2)))/(S + T)^2 + 
     ((Pi*S^4*T^2*(((-268*I)/15)/(S + T)^2 - ((8*I)*S^2)/(T^2*(S + T)^2) - 
          (((62*I)/3)*S)/(T*(S + T)^2) - (((363*I)/70)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(-114403/(225*(S + T)^2) - 
          (16*S^2)/(T^2*(S + T)^2) - (1213*S)/(9*T*(S + T)^2) - 
          (24772847*T)/(22050*S*(S + T)^2) - (5053763*T^2)/
           (3150*S^2*(S + T)^2) - (1608013*T^3)/(1050*S^3*(S + T)^2) - 
          (604549*T^4)/(630*S^4*(S + T)^2) - (379789*T^5)/
           (1050*S^5*(S + T)^2) - (203941*T^6)/(3150*S^6*(S + T)^2) - 
          (2161*T^7)/(1050*S^7*(S + T)^2) - (2161*T^8)/(7350*S^8*(S + T)^2)))/
        (S + T)^2 + (Pi^2*S^4*T^2*(763/(6*(S + T)^2) + 
          (13*S^3)/(6*T^3*(S + T)^2) + (79*S^2)/(6*T^2*(S + T)^2) + 
          (95*S)/(2*T*(S + T)^2) + (1489*T)/(6*S*(S + T)^2) + 
          (693*T^2)/(2*S^2*(S + T)^2) + (693*T^3)/(2*S^3*(S + T)^2) + 
          (495*T^4)/(2*S^4*(S + T)^2) + (249*T^5)/(2*S^5*(S + T)^2) + 
          (87*T^6)/(2*S^6*(S + T)^2) + (21*T^7)/(2*S^7*(S + T)^2) + 
          (3*T^8)/(2*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (((-I)*Pi*S^3)/(S + T) + (S^4*T^2*((1468*(S + T))/(15*S^3) + 
          (S^3*(S + T))/(140*T^6) - (5*S^2*(S + T))/(21*T^5) + 
          (191*S*(S + T))/(210*T^4) - (151*(S + T))/(105*T^3) + 
          (757*(S + T))/(140*S*T^2) + (128*(S + T))/(3*S^2*T) + 
          (5059*T*(S + T))/(42*S^4) + (3022*T^2*(S + T))/(35*S^5) + 
          (3113*T^3*(S + T))/(105*S^6) + (26*T^4*(S + T))/(35*S^7) + 
          (13*T^5*(S + T))/(70*S^8)))/(S + T)^2)*Log[S + T]^2 + 
     (S^4*T^2*((-56*(S + T))/(3*S^3) - (S + T)/T^3 - (3*(S + T))/(S*T^2) - 
        (28*(S + T))/(3*S^2*T) - (70*T*(S + T))/(3*S^4) - 
        (56*T^2*(S + T))/(3*S^5) - (28*T^3*(S + T))/(3*S^6) - 
        (8*T^4*(S + T))/(3*S^7) - (2*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/
      (S + T)^2 + (S^4*T^2*(-4016/(15*(S + T)^2) - (16*S^2)/(T^2*(S + T)^2) - 
        (262*S)/(3*T*(S + T)^2) - (11660*T)/(21*S*(S + T)^2) - 
        (23519*T^2)/(30*S^2*(S + T)^2) - (7479*T^3)/(10*S^3*(S + T)^2) - 
        (2815*T^4)/(6*S^4*(S + T)^2) - (1777*T^5)/(10*S^5*(S + T)^2) - 
        (973*T^6)/(30*S^6*(S + T)^2) - (13*T^7)/(10*S^7*(S + T)^2) - 
        (13*T^8)/(70*S^8*(S + T)^2))*PolyLog[2, -(T/S)])/(S + T)^2 + 
     (S^4*T^2*((-56*(S + T))/S^3 - (6*(S + T))/(S*T^2) - 
        (28*(S + T))/(S^2*T) - (70*T*(S + T))/S^4 - (56*T^2*(S + T))/S^5 - 
        (28*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - (2*T^5*(S + T))/S^8)*
       PolyLog[3, (S + T)/S])/(S + T)^2 + 
     (S^4*T^2*(14/(S + T)^2 + (14*S^2)/(3*T^2*(S + T)^2) + 
        (14*S)/(T*(S + T)^2) + (14*T)/(3*S*(S + T)^2))*Zeta[3])/(S + T)^2) + 
   Log[S + T]*(((-1/6*I)*Pi^3*S^3)/(S + T) + 
     (Pi*S^4*T^2*((((103*I)/7350)*S^3*(S + T))/T^6 + 
        (((1378*I)/2205)*S^2*(S + T))/T^5 - (((37832*I)/11025)*S*(S + T))/
         T^4 + (((80684*I)/11025)*(S + T))/T^3 + (((83501*I)/7350)*(S + T))/
         (S*T^2)))/(S + T)^2 + (S^4*T^2*((-56932454*(S + T))/(165375*S^3) + 
        (S^2*(S + T))/(3675*T^5) - (13831*S*(S + T))/(12600*T^4) + 
        (125221*(S + T))/(22050*T^3) - (28055267*(S + T))/(441000*S*T^2) - 
        (40559741*(S + T))/(165375*S^2*T) - (2950837*T*(S + T))/(10584*S^4) - 
        (7699831*T^2*(S + T))/(66150*S^5) - (39797*T^3*(S + T))/(4200*S^6) - 
        (9113*T^4*(S + T))/(3675*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((-611*(S + T))/(10*S^3) + (S^3*(S + T))/(210*T^6) - 
        (10*S^2*(S + T))/(63*T^5) + (191*S*(S + T))/(315*T^4) - 
        (302*(S + T))/(315*T^3) - (5323*(S + T))/(840*S*T^2) - 
        (1537*(S + T))/(60*S^2*T) - (38617*T*(S + T))/(504*S^4) - 
        (34969*T^2*(S + T))/(630*S^5) - (24169*T^3*(S + T))/(1260*S^6) - 
        (23*T^4*(S + T))/(70*S^7) - (13*T^5*(S + T))/(105*S^8)))/(S + T)^2 + 
     (S^4*T^2*((1468*(S + T))/(15*S^3) + (S^3*(S + T))/(70*T^6) - 
        (10*S^2*(S + T))/(21*T^5) + (191*S*(S + T))/(105*T^4) - 
        (302*(S + T))/(105*T^3) + (197*(S + T))/(70*S*T^2) + 
        (128*(S + T))/(3*S^2*T) + (5059*T*(S + T))/(42*S^4) + 
        (3022*T^2*(S + T))/(35*S^5) + (3113*T^3*(S + T))/(105*S^6) + 
        (26*T^4*(S + T))/(35*S^7) + (13*T^5*(S + T))/(70*S^8))*
       PolyLog[2, -(T/S)])/(S + T)^2 + 
     (S^4*T^2*((-36*(S + T)^2)/S^4 - (2*(S + T)^2)/(S*T^3) - 
        (8*(S + T)^2)/(S^2*T^2) - (20*(S + T)^2)/(S^3*T) - 
        (34*T*(S + T)^2)/S^5 - (22*T^2*(S + T)^2)/S^6 - 
        (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*PolyLog[3, -(T/S)])/
      (S + T)^2 + (S^4*T^2*((-14*(S + T))/(3*T^3) - (14*(S + T))/(3*S*T^2))*
       Zeta[3])/(S + T)^2))


==> anc/oneloop/mmpp_t-channel.m <==
(S^4*T^2*(1933/(20*(S + T)^2) + (841*S^2)/(90*T^2*(S + T)^2) + 
    (8153*S)/(180*T*(S + T)^2) + (11029*T)/(90*S*(S + T)^2) + 
    (4658*T^2)/(45*S^2*(S + T)^2) + (715*T^3)/(12*S^3*(S + T)^2) + 
    (275*T^4)/(12*S^4*(S + T)^2) + (6*T^5)/(S^5*(S + T)^2) + 
    T^6/(S^6*(S + T)^2)))/(S + T)^2 + 
 (Pi*S^4*T^2*(((-5329*I)/30)/(S + T)^2 - (((87*I)/10)*S^2)/(T^2*(S + T)^2) - 
    (((1801*I)/30)*S)/(T*(S + T)^2) - (((4558*I)/15)*T)/(S*(S + T)^2) - 
    (((3403*I)/10)*T^2)/(S^2*(S + T)^2) - (((7897*I)/30)*T^3)/
     (S^3*(S + T)^2) - (((847*I)/6)*T^4)/(S^4*(S + T)^2) - 
    (((155*I)/3)*T^5)/(S^5*(S + T)^2) - ((13*I)*T^6)/(S^6*(S + T)^2) - 
    ((2*I)*T^7)/(S^7*(S + T)^2)))/(S + T)^2 + 
 (S^4*T^2*(82/(S + T)^2 + (4*S^2)/(T^2*(S + T)^2) + (26*S)/(T*(S + T)^2) + 
    (165*T)/(S*(S + T)^2) + (231*T^2)/(S^2*(S + T)^2) + 
    (231*T^3)/(S^3*(S + T)^2) + (165*T^4)/(S^4*(S + T)^2) + 
    (83*T^5)/(S^5*(S + T)^2) + (29*T^6)/(S^6*(S + T)^2) + 
    (7*T^7)/(S^7*(S + T)^2) + T^8/(S^8*(S + T)^2))*Log[T]^2)/(S + T)^2 + 
 ((S^4*T^2*((-746*(S + T))/(15*S^3) - (87*(S + T))/(10*S*T^2) - 
      (509*(S + T))/(15*S^2*T) - (265*T*(S + T))/(6*S^4) - 
      (74*T^2*(S + T))/(3*S^5) - (7*T^3*(S + T))/S^6 - (2*T^4*(S + T))/S^7))/
    (S + T)^2 + (Pi*S^4*T^2*(((56*I)*(S + T))/S^3 + ((2*I)*(S + T))/T^3 + 
      ((8*I)*(S + T))/(S*T^2) + ((28*I)*(S + T))/(S^2*T) + 
      ((70*I)*T*(S + T))/S^4 + ((56*I)*T^2*(S + T))/S^5 + 
      ((28*I)*T^3*(S + T))/S^6 + ((8*I)*T^4*(S + T))/S^7 + 
      ((2*I)*T^5*(S + T))/S^8))/(S + T)^2)*Log[S + T] + 
 (S^4*T^2*((28*(S + T))/S^3 + (4*(S + T))/(S*T^2) + (14*(S + T))/(S^2*T) + 
    (35*T*(S + T))/S^4 + (28*T^2*(S + T))/S^5 + (14*T^3*(S + T))/S^6 + 
    (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*Log[S + T]^2)/(S + T)^2 + 
 Log[-S]*((Pi*S^4*T^2*((-8*I)/(S + T)^2 - ((2*I)*S^3)/(T^3*(S + T)^2) - 
      ((8*I)*S^2)/(T^2*(S + T)^2) - ((12*I)*S)/(T*(S + T)^2) - 
      ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(8/(S + T)^2 + (2*S^3)/(T^3*(S + T)^2) + 
      (8*S^2)/(T^2*(S + T)^2) + (12*S)/(T*(S + T)^2) + (2*T)/(S*(S + T)^2))*
     Log[T])/(S + T)^2 + (S^4*T^2*(-6/(S + T)^2 - (2*S^2)/(T^2*(S + T)^2) - 
      (6*S)/(T*(S + T)^2) - (2*T)/(S*(S + T)^2))*Log[S + T])/(S + T)^2) + 
 Log[T]*((S^4*T^2*(5329/(30*(S + T)^2) + (87*S^2)/(10*T^2*(S + T)^2) + 
      (1801*S)/(30*T*(S + T)^2) + (4558*T)/(15*S*(S + T)^2) + 
      (3403*T^2)/(10*S^2*(S + T)^2) + (7897*T^3)/(30*S^3*(S + T)^2) + 
      (847*T^4)/(6*S^4*(S + T)^2) + (155*T^5)/(3*S^5*(S + T)^2) + 
      (13*T^6)/(S^6*(S + T)^2) + (2*T^7)/(S^7*(S + T)^2)))/(S + T)^2 + 
   (Pi*S^4*T^2*((-164*I)/(S + T)^2 - ((8*I)*S^2)/(T^2*(S + T)^2) - 
      ((52*I)*S)/(T*(S + T)^2) - ((330*I)*T)/(S*(S + T)^2) - 
      ((462*I)*T^2)/(S^2*(S + T)^2) - ((462*I)*T^3)/(S^3*(S + T)^2) - 
      ((330*I)*T^4)/(S^4*(S + T)^2) - ((166*I)*T^5)/(S^5*(S + T)^2) - 
      ((58*I)*T^6)/(S^6*(S + T)^2) - ((14*I)*T^7)/(S^7*(S + T)^2) - 
      ((2*I)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-166/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
      (14*S^2)/(T^2*(S + T)^2) - (58*S)/(T*(S + T)^2) - 
      (330*T)/(S*(S + T)^2) - (462*T^2)/(S^2*(S + T)^2) - 
      (462*T^3)/(S^3*(S + T)^2) - (330*T^4)/(S^4*(S + T)^2) - 
      (166*T^5)/(S^5*(S + T)^2) - (58*T^6)/(S^6*(S + T)^2) - 
      (14*T^7)/(S^7*(S + T)^2) - (2*T^8)/(S^8*(S + T)^2))*Log[S + T])/
    (S + T)^2) + 
 ((Pi*S^4*T^2*((6*I)/(S + T)^2 + ((2*I)*S^2)/(T^2*(S + T)^2) + 
      ((6*I)*S)/(T*(S + T)^2) + ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(-2/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
      (6*S^2)/(T^2*(S + T)^2) - (6*S)/(T*(S + T)^2))*Log[-S])/(S + T)^2 + 
   (S^4*T^2*(-6/(S + T)^2 - (2*S^2)/(T^2*(S + T)^2) - (6*S)/(T*(S + T)^2) - 
      (2*T)/(S*(S + T)^2))*Log[T])/(S + T)^2 + 
   (S^4*T^2*((2*(S + T))/T^3 + (2*(S + T))/(S*T^2))*Log[S + T])/(S + T)^2)/
  ep + ep*((Pi^3*S^4*T^2*((-1/6*I)/(S + T)^2 + ((I/3)*S^3)/(T^3*(S + T)^2) + 
      (((5*I)/6)*S^2)/(T^2*(S + T)^2) + ((I/2)*S)/(T*(S + T)^2) - 
      ((I/6)*T)/(S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(3972491/(12600*(S + T)^2) - S^4/(140*T^4*(S + T)^2) + 
      (47*S^3)/(210*T^3*(S + T)^2) + (16349*S^2)/(525*T^2*(S + T)^2) + 
      (1872589*S)/(12600*T*(S + T)^2) + (353681*T)/(900*S*(S + T)^2) + 
      (1990883*T^2)/(6300*S^2*(S + T)^2) + (82001*T^3)/(504*S^3*(S + T)^2) + 
      (25231*T^4)/(504*S^4*(S + T)^2) + (669*T^5)/(70*S^5*(S + T)^2) + 
      (223*T^6)/(140*S^6*(S + T)^2)))/(S + T)^2 + 
   (Pi*S^4*T^2*(((-97562*I)/225)/(S + T)^2 - (((1613*I)/100)*S^2)/
       (T^2*(S + T)^2) - (((120617*I)/900)*S)/(T*(S + T)^2) - 
      (((346111*I)/450)*T)/(S*(S + T)^2) - (((1348174*I)/1575)*T^2)/
       (S^2*(S + T)^2) - (((1970029*I)/3150)*T^3)/(S^3*(S + T)^2) - 
      (((183887*I)/630)*T^4)/(S^4*(S + T)^2) - (((20303*I)/252)*T^5)/
       (S^5*(S + T)^2) - (((1919*I)/140)*T^6)/(S^6*(S + T)^2) - 
      (((153*I)/70)*T^7)/(S^7*(S + T)^2)))/(S + T)^2 + 
   (Pi^2*S^4*T^2*(2941/(30*(S + T)^2) - S^6/(140*T^6*(S + T)^2) + 
      (13*S^5)/(60*T^5*(S + T)^2) - (13*S^4)/(60*T^4*(S + T)^2) - 
      (7*S^3)/(12*T^3*(S + T)^2) + (263*S^2)/(30*T^2*(S + T)^2) + 
      (206*S)/(5*T*(S + T)^2) + (64901*T)/(420*S*(S + T)^2) + 
      (3403*T^2)/(20*S^2*(S + T)^2) + (7897*T^3)/(60*S^3*(S + T)^2) + 
      (847*T^4)/(12*S^4*(S + T)^2) + (155*T^5)/(6*S^5*(S + T)^2) + 
      (13*T^6)/(2*S^6*(S + T)^2) + T^7/(S^7*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(1/(3*(S + T)^2) + S^3/(3*T^3*(S + T)^2) + S^2/(T^2*(S + T)^2) + 
      S/(T*(S + T)^2))*Log[-S]^3)/(S + T)^2 + 
   (S^4*T^2*(173/(3*(S + T)^2) + (2*S^3)/(T^3*(S + T)^2) + 
      (9*S^2)/(T^2*(S + T)^2) + (73*S)/(3*T*(S + T)^2) + 
      (331*T)/(3*S*(S + T)^2) + (154*T^2)/(S^2*(S + T)^2) + 
      (154*T^3)/(S^3*(S + T)^2) + (110*T^4)/(S^4*(S + T)^2) + 
      (166*T^5)/(3*S^5*(S + T)^2) + (58*T^6)/(3*S^6*(S + T)^2) + 
      (14*T^7)/(3*S^7*(S + T)^2) + (2*T^8)/(3*S^8*(S + T)^2))*Log[T]^3)/
    (S + T)^2 + ((Pi*S^4*T^2*(((-28*I)*(S + T))/S^3 - (I*(S + T))/T^3 - 
        ((4*I)*(S + T))/(S*T^2) - ((14*I)*(S + T))/(S^2*T) - 
        ((35*I)*T*(S + T))/S^4 - ((28*I)*T^2*(S + T))/S^5 - 
        ((14*I)*T^3*(S + T))/S^6 - ((4*I)*T^4*(S + T))/S^7 - 
        (I*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*((369*(S + T))/(5*S^3) - (S^3*(S + T))/(140*T^6) + 
        (5*S^2*(S + T))/(21*T^5) - (191*S*(S + T))/(210*T^4) + 
        (151*(S + T))/(105*T^3) + (383*(S + T))/(35*S*T^2) + 
        (383*(S + T))/(10*S^2*T) + (3457*T*(S + T))/(42*S^4) + 
        (5828*T^2*(S + T))/(105*S^5) + (1924*T^3*(S + T))/(105*S^6) + 
        (48*T^4*(S + T))/(35*S^7) + (13*T^5*(S + T))/(140*S^8)))/(S + T)^2)*
    Log[S + T]^2 + (S^4*T^2*((-56*(S + T))/(3*S^3) - (S + T)/(3*T^3) - 
      (3*(S + T))/(S*T^2) - (28*(S + T))/(3*S^2*T) - (70*T*(S + T))/(3*S^4) - 
      (56*T^2*(S + T))/(3*S^5) - (28*T^3*(S + T))/(3*S^6) - 
      (8*T^4*(S + T))/(3*S^7) - (2*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/
    (S + T)^2 + Log[-S]^2*
    ((S^4*T^2*(17/(60*(S + T)^2) - S^6/(140*T^6*(S + T)^2) + 
        (13*S^5)/(60*T^5*(S + T)^2) - (13*S^4)/(60*T^4*(S + T)^2) - 
        (7*S^3)/(12*T^3*(S + T)^2) + (5*S^2)/(12*T^2*(S + T)^2) + 
        (17*S)/(20*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*((4*I)/(S + T)^2 + (I*S^3)/(T^3*(S + T)^2) + 
        ((4*I)*S^2)/(T^2*(S + T)^2) + ((6*I)*S)/(T*(S + T)^2) + 
        (I*T)/(S*(S + T)^2)))/(S + T)^2 + (S^3*Log[T])/(S + T) + 
     (S^4*T^2*(-4/(S + T)^2 - S^3/(T^3*(S + T)^2) - (4*S^2)/(T^2*(S + T)^2) - 
        (6*S)/(T*(S + T)^2) - T/(S*(S + T)^2))*Log[S + T])/(S + T)^2) + 
   Log[T]^2*((Pi*S^4*T^2*((74*I)/(S + T)^2 - ((2*I)*S^3)/(T^3*(S + T)^2) - 
        ((4*I)*S^2)/(T^2*(S + T)^2) + ((14*I)*S)/(T*(S + T)^2) + 
        ((163*I)*T)/(S*(S + T)^2) + ((231*I)*T^2)/(S^2*(S + T)^2) + 
        ((231*I)*T^3)/(S^3*(S + T)^2) + ((165*I)*T^4)/(S^4*(S + T)^2) + 
        ((83*I)*T^5)/(S^5*(S + T)^2) + ((29*I)*T^6)/(S^6*(S + T)^2) + 
        ((7*I)*T^7)/(S^7*(S + T)^2) + (I*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(1631/(60*(S + T)^2) - (87*S^2)/(20*T^2*(S + T)^2) - 
        (421*S)/(60*T*(S + T)^2) + (241*T)/(2*S*(S + T)^2) + 
        (1331*T^2)/(6*S^2*(S + T)^2) + (727*T^3)/(3*S^3*(S + T)^2) + 
        (164*T^4)/(S^4*(S + T)^2) + (3781*T^5)/(60*S^5*(S + T)^2) + 
        (583*T^6)/(60*S^6*(S + T)^2) - (7*T^7)/(20*S^7*(S + T)^2) + 
        (13*T^8)/(140*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-164/(S + T)^2 - (3*S^3)/(T^3*(S + T)^2) - 
        (16*S^2)/(T^2*(S + T)^2) - (58*S)/(T*(S + T)^2) - 
        (329*T)/(S*(S + T)^2) - (462*T^2)/(S^2*(S + T)^2) - 
        (462*T^3)/(S^3*(S + T)^2) - (330*T^4)/(S^4*(S + T)^2) - 
        (166*T^5)/(S^5*(S + T)^2) - (58*T^6)/(S^6*(S + T)^2) - 
        (14*T^7)/(S^7*(S + T)^2) - (2*T^8)/(S^8*(S + T)^2))*Log[S + T])/
      (S + T)^2) + (Pi*S^4*T^2*((-174*I)/(S + T)^2 - 
      ((4*I)*S^3)/(T^3*(S + T)^2) - ((22*I)*S^2)/(T^2*(S + T)^2) - 
      ((70*I)*S)/(T*(S + T)^2) - ((332*I)*T)/(S*(S + T)^2) - 
      ((462*I)*T^2)/(S^2*(S + T)^2) - ((462*I)*T^3)/(S^3*(S + T)^2) - 
      ((330*I)*T^4)/(S^4*(S + T)^2) - ((166*I)*T^5)/(S^5*(S + T)^2) - 
      ((58*I)*T^6)/(S^6*(S + T)^2) - ((14*I)*T^7)/(S^7*(S + T)^2) - 
      ((2*I)*T^8)/(S^8*(S + T)^2))*PolyLog[2, -(S/T)])/(S + T)^2 + 
   Log[-S]*((S^4*T^2*(-219/(140*(S + T)^2) - S^5/(70*T^5*(S + T)^2) + 
        (37*S^4)/(84*T^4*(S + T)^2) - (55*S^3)/(84*T^3*(S + T)^2) - 
        (89*S^2)/(21*T^2*(S + T)^2) - (657*S)/(140*T*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(7/(6*(S + T)^2) + (7*S^3)/(6*T^3*(S + T)^2) + 
        (7*S^2)/(2*T^2*(S + T)^2) + (7*S)/(2*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-268*I)/15)/(S + T)^2 - ((8*I)*S^2)/(T^2*(S + T)^2) - 
        (((62*I)/3)*S)/(T*(S + T)^2) - (((363*I)/70)*T)/(S*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*(-91/(S + T)^2 - (3*S^3)/(T^3*(S + T)^2) - 
        (15*S^2)/(T^2*(S + T)^2) - (41*S)/(T*(S + T)^2) - 
        (167*T)/(S*(S + T)^2) - (231*T^2)/(S^2*(S + T)^2) - 
        (231*T^3)/(S^3*(S + T)^2) - (165*T^4)/(S^4*(S + T)^2) - 
        (83*T^5)/(S^5*(S + T)^2) - (29*T^6)/(S^6*(S + T)^2) - 
        (7*T^7)/(S^7*(S + T)^2) - T^8/(S^8*(S + T)^2))*Log[T]^2)/(S + T)^2 + 
     ((S^4*T^2*(-553/(30*(S + T)^2) + S^6/(70*T^6*(S + T)^2) - 
          (13*S^5)/(30*T^5*(S + T)^2) + (13*S^4)/(30*T^4*(S + T)^2) + 
          (7*S^3)/(6*T^3*(S + T)^2) - (53*S^2)/(6*T^2*(S + T)^2) - 
          (671*S)/(30*T*(S + T)^2) - (363*T)/(70*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((-8*I)/(S + T)^2 - ((2*I)*S^3)/(T^3*(S + T)^2) - 
          ((8*I)*S^2)/(T^2*(S + T)^2) - ((12*I)*S)/(T*(S + T)^2) - 
          ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((-28*(S + T))/S^3 - (S + T)/T^3 - (2*(S + T))/(S*T^2) - 
        (14*(S + T))/(S^2*T) - (35*T*(S + T))/S^4 - (28*T^2*(S + T))/S^5 - 
        (14*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     Log[T]*((Pi*S^4*T^2*((8*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
          ((8*I)*S^2)/(T^2*(S + T)^2) + ((12*I)*S)/(T*(S + T)^2) + 
          ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(268/(15*(S + T)^2) + (8*S^2)/(T^2*(S + T)^2) + 
          (62*S)/(3*T*(S + T)^2) + (363*T)/(70*S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(168/(S + T)^2 + (4*S^3)/(T^3*(S + T)^2) + 
          (20*S^2)/(T^2*(S + T)^2) + (64*S)/(T*(S + T)^2) + 
          (330*T)/(S*(S + T)^2) + (462*T^2)/(S^2*(S + T)^2) + 
          (462*T^3)/(S^3*(S + T)^2) + (330*T^4)/(S^4*(S + T)^2) + 
          (166*T^5)/(S^5*(S + T)^2) + (58*T^6)/(S^6*(S + T)^2) + 
          (14*T^7)/(S^7*(S + T)^2) + (2*T^8)/(S^8*(S + T)^2))*Log[S + T])/
        (S + T)^2) + (S^4*T^2*(-14/(S + T)^2 - (2*S^3)/(T^3*(S + T)^2) - 
        (10*S^2)/(T^2*(S + T)^2) - (18*S)/(T*(S + T)^2) - 
        (4*T)/(S*(S + T)^2))*PolyLog[2, -(S/T)])/(S + T)^2) + 
   Log[T]*((S^4*T^2*(97562/(225*(S + T)^2) + (1613*S^2)/(100*T^2*(S + T)^2) + 
        (120617*S)/(900*T*(S + T)^2) + (346111*T)/(450*S*(S + T)^2) + 
        (1348174*T^2)/(1575*S^2*(S + T)^2) + (1970029*T^3)/
         (3150*S^3*(S + T)^2) + (183887*T^4)/(630*S^4*(S + T)^2) + 
        (20303*T^5)/(252*S^5*(S + T)^2) + (1919*T^6)/(140*S^6*(S + T)^2) + 
        (153*T^7)/(70*S^7*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-1631*I)/30)/(S + T)^2 + (((87*I)/10)*S^2)/
         (T^2*(S + T)^2) + (((421*I)/30)*S)/(T*(S + T)^2) - 
        ((241*I)*T)/(S*(S + T)^2) - (((1331*I)/3)*T^2)/(S^2*(S + T)^2) - 
        (((1454*I)/3)*T^3)/(S^3*(S + T)^2) - ((328*I)*T^4)/(S^4*(S + T)^2) - 
        (((3781*I)/30)*T^5)/(S^5*(S + T)^2) - (((583*I)/30)*T^6)/
         (S^6*(S + T)^2) + (((7*I)/10)*T^7)/(S^7*(S + T)^2) - 
        (((13*I)/70)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(353/(6*(S + T)^2) - S^3/(3*T^3*(S + T)^2) + 
        (19*S^2)/(6*T^2*(S + T)^2) + (125*S)/(6*T*(S + T)^2) + 
        (223*T)/(2*S*(S + T)^2) + (154*T^2)/(S^2*(S + T)^2) + 
        (154*T^3)/(S^3*(S + T)^2) + (110*T^4)/(S^4*(S + T)^2) + 
        (166*T^5)/(3*S^5*(S + T)^2) + (58*T^6)/(3*S^6*(S + T)^2) + 
        (14*T^7)/(3*S^7*(S + T)^2) + (2*T^8)/(3*S^8*(S + T)^2)))/(S + T)^2 + 
     ((Pi*S^4*T^2*((8*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
          ((8*I)*S^2)/(T^2*(S + T)^2) + ((12*I)*S)/(T*(S + T)^2) + 
          ((2*I)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(-3748/(15*(S + T)^2) - (8*S^2)/(T^2*(S + T)^2) - 
          (200*S)/(3*T*(S + T)^2) - (115511*T)/(210*S*(S + T)^2) - 
          (23519*T^2)/(30*S^2*(S + T)^2) - (7479*T^3)/(10*S^3*(S + T)^2) - 
          (2815*T^4)/(6*S^4*(S + T)^2) - (1777*T^5)/(10*S^5*(S + T)^2) - 
          (973*T^6)/(30*S^6*(S + T)^2) - (13*T^7)/(10*S^7*(S + T)^2) - 
          (13*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((56*(S + T))/S^3 + (2*(S + T))/T^3 + (7*(S + T))/(S*T^2) + 
        (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
        (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*(174/(S + T)^2 + (4*S^3)/(T^3*(S + T)^2) + 
        (22*S^2)/(T^2*(S + T)^2) + (70*S)/(T*(S + T)^2) + 
        (332*T)/(S*(S + T)^2) + (462*T^2)/(S^2*(S + T)^2) + 
        (462*T^3)/(S^3*(S + T)^2) + (330*T^4)/(S^4*(S + T)^2) + 
        (166*T^5)/(S^5*(S + T)^2) + (58*T^6)/(S^6*(S + T)^2) + 
        (14*T^7)/(S^7*(S + T)^2) + (2*T^8)/(S^8*(S + T)^2))*
       PolyLog[2, -(S/T)])/(S + T)^2) + 
   Log[S + T]*((S^4*T^2*((-229487*(S + T))/(1575*S^3) + 
        (S^2*(S + T))/(70*T^5) - (29*S*(S + T))/(60*T^4) + 
        (433*(S + T))/(210*T^3) - (81857*(S + T))/(3150*S*T^2) - 
        (53741*(S + T))/(525*S^2*T) - (15307*T*(S + T))/(126*S^4) - 
        (35003*T^2*(S + T))/(630*S^5) - (163*T^3*(S + T))/(20*S^6) - 
        (153*T^4*(S + T))/(70*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((-56*(S + T))/(3*S^3) - (5*(S + T))/(6*T^3) - 
        (25*(S + T))/(6*S*T^2) - (28*(S + T))/(3*S^2*T) - 
        (70*T*(S + T))/(3*S^4) - (56*T^2*(S + T))/(3*S^5) - 
        (28*T^3*(S + T))/(3*S^6) - (8*T^4*(S + T))/(3*S^7) - 
        (2*T^5*(S + T))/(3*S^8)))/(S + T)^2 + 
     (Pi*S^4*T^2*((((1468*I)/15)*(S + T))/S^3 + ((8*I)*(S + T))/(S*T^2) + 
        (((128*I)/3)*(S + T))/(S^2*T) + (((5059*I)/42)*T*(S + T))/S^4 + 
        (((3022*I)/35)*T^2*(S + T))/S^5 + (((3113*I)/105)*T^3*(S + T))/S^6 + 
        (((26*I)/35)*T^4*(S + T))/S^7 + (((13*I)/70)*T^5*(S + T))/S^8))/
      (S + T)^2 + (S^4*T^2*((-56*(S + T))/S^3 - (2*(S + T))/T^3 - 
        (6*(S + T))/(S*T^2) - (28*(S + T))/(S^2*T) - (70*T*(S + T))/S^4 - 
        (56*T^2*(S + T))/S^5 - (28*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - 
        (2*T^5*(S + T))/S^8)*PolyLog[2, -(S/T)])/(S + T)^2) + 
   (S^4*T^2*(14/(S + T)^2 + (2*S^3)/(T^3*(S + T)^2) + 
      (10*S^2)/(T^2*(S + T)^2) + (18*S)/(T*(S + T)^2) + (4*T)/(S*(S + T)^2))*
     PolyLog[3, -(S/T)])/(S + T)^2 + 
   (S^4*T^2*((-56*(S + T))/S^3 - (2*(S + T))/T^3 - (6*(S + T))/(S*T^2) - 
      (28*(S + T))/(S^2*T) - (70*T*(S + T))/S^4 - (56*T^2*(S + T))/S^5 - 
      (28*T^3*(S + T))/S^6 - (8*T^4*(S + T))/S^7 - (2*T^5*(S + T))/S^8)*
     PolyLog[3, (S + T)/T])/(S + T)^2 + 
   (S^4*T^2*(158/(S + T)^2 + (6*S^2)/(T^2*(S + T)^2) + (46*S)/(T*(S + T)^2) + 
      (328*T)/(S*(S + T)^2) + (462*T^2)/(S^2*(S + T)^2) + 
      (462*T^3)/(S^3*(S + T)^2) + (330*T^4)/(S^4*(S + T)^2) + 
      (166*T^5)/(S^5*(S + T)^2) + (58*T^6)/(S^6*(S + T)^2) + 
      (14*T^7)/(S^7*(S + T)^2) + (2*T^8)/(S^8*(S + T)^2))*Zeta[3])/
    (S + T)^2) + 
 ep^4*((S^4*T^2*(1162943/(147000*(S + T)^2) - 
      (317*S^4)/(14700*T^4*(S + T)^2) - (317*S^3)/(2450*T^3*(S + T)^2) - 
      (365287*S^2)/(1984500*T^2*(S + T)^2) - (2553731*S)/
       (3969000*T*(S + T)^2) + (17094611*T)/(283500*S*(S + T)^2) + 
      (320349023*T^2)/(1984500*S^2*(S + T)^2) + (11722843*T^3)/
       (52920*S^3*(S + T)^2) + (44520751*T^4)/(264600*S^4*(S + T)^2) + 
      (82823*T^5)/(1225*S^5*(S + T)^2) + (82823*T^6)/(7350*S^6*(S + T)^2)))/
    (S + T)^2 + (Pi^3*S^4*T^2*(((3*I)/40)/(S + T)^2 + 
      ((I/120)*S^2)/(T^2*(S + T)^2) + ((I/120)*S)/(T*(S + T)^2) + 
      (((109*I)/84)*T)/(S*(S + T)^2) + (((223*I)/40)*T^2)/(S^2*(S + T)^2) + 
      (((459*I)/40)*T^3)/(S^3*(S + T)^2) + (((319*I)/24)*T^4)/
       (S^4*(S + T)^2) + (((107*I)/12)*T^5)/(S^5*(S + T)^2) + 
      (((13*I)/4)*T^6)/(S^6*(S + T)^2) + ((I/2)*T^7)/(S^7*(S + T)^2)))/
    (S + T)^2 + (Pi^2*S^4*T^2*(2281/(8400*(S + T)^2) - 
      (319*S^6)/(29400*T^6*(S + T)^2) - (319*S^5)/(4200*T^5*(S + T)^2) - 
      (319*S^4)/(1400*T^4*(S + T)^2) - (319*S^3)/(840*T^3*(S + T)^2) - 
      (6229*S^2)/(18900*T^2*(S + T)^2) - (13117*S)/(75600*T*(S + T)^2) + 
      (1031999*T)/(132300*S*(S + T)^2) + (1350163*T^2)/
       (37800*S^2*(S + T)^2) + (1921961*T^3)/(25200*S^3*(S + T)^2) + 
      (457081*T^4)/(5040*S^4*(S + T)^2) + (156493*T^5)/(2520*S^5*(S + T)^2) + 
      (19337*T^6)/(840*S^6*(S + T)^2) + (503*T^7)/(140*S^7*(S + T)^2)))/
    (S + T)^2 + (S^4*T^2*(1/(30*(S + T)^2) + S^6/(210*T^6*(S + T)^2) + 
      S^5/(30*T^5*(S + T)^2) + S^4/(10*T^4*(S + T)^2) + 
      S^3/(6*T^3*(S + T)^2) + S^2/(6*T^2*(S + T)^2) + S/(10*T*(S + T)^2))*
     Log[-S]^3)/(S + T)^2 + (S^4*T^2*((-5*T*(S + T))/(6*S^4) - 
      (10*T^2*(S + T))/(3*S^5) - (5*T^3*(S + T))/S^6 - 
      (10*T^4*(S + T))/(3*S^7) - (5*T^5*(S + T))/(6*S^8))*Log[T]^4)/
    (S + T)^2 + ((S^4*T^2*(-1/15*(S + T)/S^3 + (S^3*(S + T))/(210*T^6) + 
        (2*S^2*(S + T))/(105*T^5) + (S*(S + T))/(35*T^4) + 
        (2*(S + T))/(105*T^3) - (S + T)/(1260*S*T^2) + (S + T)/(90*S^2*T) - 
        (3053*T*(S + T))/(1260*S^4) - (2633*T^2*(S + T))/(315*S^5) - 
        (2423*T^3*(S + T))/(210*S^6) - (761*T^4*(S + T))/(105*S^7) - 
        (121*T^5*(S + T))/(70*S^8)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((I/3)*T*(S + T))/S^4 + (((4*I)/3)*T^2*(S + T))/S^5 + 
        ((2*I)*T^3*(S + T))/S^6 + (((4*I)/3)*T^4*(S + T))/S^7 + 
        ((I/3)*T^5*(S + T))/S^8))/(S + T)^2)*Log[S + T]^3 + 
   (S^4*T^2*((T*(S + T))/(3*S^4) + (4*T^2*(S + T))/(3*S^5) + 
      (2*T^3*(S + T))/S^6 + (4*T^4*(S + T))/(3*S^7) + (T^5*(S + T))/(3*S^8))*
     Log[S + T]^4)/(S + T)^2 + Log[-S]^2*(((-1/140*I)*Pi*S^3*T^3)/(S + T)^4 + 
     (S^4*T^2*(-19/(700*(S + T)^2) - (319*S^6)/(29400*T^6*(S + T)^2) - 
        (289*S^5)/(4200*T^5*(S + T)^2) - (127*S^4)/(700*T^4*(S + T)^2) - 
        (53*S^3)/(210*T^3*(S + T)^2) - (163*S^2)/(840*T^2*(S + T)^2) - 
        (57*S)/(700*T*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-1/140*(S^3*(S + T))/T^6 - (S^2*(S + T))/(35*T^5) - 
        (3*S*(S + T))/(70*T^4) - (S + T)/(35*T^3) - (S + T)/(140*S*T^2))*
       Log[T])/(S + T)^2 + (S^3*T^3*Log[S + T])/(140*(S + T)^4)) + 
   Log[T]^3*((Pi*S^4*T^2*((((2*I)/3)*T)/(S*(S + T)^2) + 
        (((14*I)/3)*T^2)/(S^2*(S + T)^2) + ((14*I)*T^3)/(S^3*(S + T)^2) + 
        (((70*I)/3)*T^4)/(S^4*(S + T)^2) + (((70*I)/3)*T^5)/(S^5*(S + T)^2) + 
        ((14*I)*T^6)/(S^6*(S + T)^2) + (((14*I)/3)*T^7)/(S^7*(S + T)^2) + 
        (((2*I)/3)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(1/(12*(S + T)^2) + S^6/(210*T^6*(S + T)^2) + 
        S^5/(30*T^5*(S + T)^2) + S^4/(10*T^4*(S + T)^2) + 
        S^3/(6*T^3*(S + T)^2) + (31*S^2)/(180*T^2*(S + T)^2) + 
        (19*S)/(180*T*(S + T)^2) + (272*T)/(105*S*(S + T)^2) + 
        (949*T^2)/(60*S^2*(S + T)^2) + (879*T^3)/(20*S^3*(S + T)^2) + 
        (2497*T^4)/(36*S^4*(S + T)^2) + (598*T^5)/(9*S^5*(S + T)^2) + 
        (577*T^6)/(15*S^6*(S + T)^2) + (373*T^7)/(30*S^7*(S + T)^2) + 
        (121*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((5*T*(S + T))/(3*S^4) + (20*T^2*(S + T))/(3*S^5) + 
        (10*T^3*(S + T))/S^6 + (20*T^4*(S + T))/(3*S^7) + 
        (5*T^5*(S + T))/(3*S^8))*Log[S + T])/(S + T)^2) + 
   ((Pi*S^4*T^2*((((-181*I)/35)*T)/(S*(S + T)^2) - (((363*I)/10)*T^2)/
         (S^2*(S + T)^2) - (((1089*I)/10)*T^3)/(S^3*(S + T)^2) - 
        (((363*I)/2)*T^4)/(S^4*(S + T)^2) - (((363*I)/2)*T^5)/
         (S^5*(S + T)^2) - (((1089*I)/10)*T^6)/(S^6*(S + T)^2) - 
        (((363*I)/10)*T^7)/(S^7*(S + T)^2) - (((363*I)/70)*T^8)/
         (S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(T/(S*(S + T)^2) + (7*T^2)/(S^2*(S + T)^2) + 
        (21*T^3)/(S^3*(S + T)^2) + (35*T^4)/(S^4*(S + T)^2) + 
        (35*T^5)/(S^5*(S + T)^2) + (21*T^6)/(S^6*(S + T)^2) + 
        (7*T^7)/(S^7*(S + T)^2) + T^8/(S^8*(S + T)^2)))/(S + T)^2)*
    PolyLog[2, -(S/T)] + Log[-S]*((((319*I)/14700)*Pi*S^3*T^3)/(S + T)^4 + 
     (S^4*T^2*(-2558/(11025*(S + T)^2) - (529*S^5)/(14700*T^5*(S + T)^2) - 
        (1693*S^4)/(7350*T^4*(S + T)^2) - (13687*S^3)/(22050*T^3*(S + T)^2) - 
        (4363*S^2)/(4900*T^2*(S + T)^2) - (2558*S)/(3675*T*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(1/(20*(S + T)^2) + S^6/(140*T^6*(S + T)^2) + 
        S^5/(20*T^5*(S + T)^2) + (3*S^4)/(20*T^4*(S + T)^2) + 
        S^3/(4*T^3*(S + T)^2) + S^2/(4*T^2*(S + T)^2) + 
        (3*S)/(20*T*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((T*(S + T))/S^4 + (4*T^2*(S + T))/S^5 + (6*T^3*(S + T))/S^6 + 
        (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*Log[T]^3)/(S + T)^2 + 
     (((I/70)*Pi*S^3*T^3)/(S + T)^4 + 
       (S^4*T^2*(319/(2100*(S + T)^2) + (319*S^6)/(14700*T^6*(S + T)^2) + 
          (319*S^5)/(2100*T^5*(S + T)^2) + (319*S^4)/(700*T^4*(S + T)^2) + 
          (319*S^3)/(420*T^3*(S + T)^2) + (319*S^2)/(420*T^2*(S + T)^2) + 
          (319*S)/(700*T*(S + T)^2) + (319*T)/(14700*S*(S + T)^2)))/
        (S + T)^2)*Log[S + T] + 
     ((S^4*T^2*(-1/70*(S^3*(S + T))/T^6 - (2*S^2*(S + T))/(35*T^5) - 
          (3*S*(S + T))/(35*T^4) - (2*(S + T))/(35*T^3) - 
          (S + T)/(70*S*T^2) - (363*T*(S + T))/(140*S^4) - 
          (363*T^2*(S + T))/(35*S^5) - (1089*T^3*(S + T))/(70*S^6) - 
          (363*T^4*(S + T))/(35*S^7) - (363*T^5*(S + T))/(140*S^8)))/
        (S + T)^2 + (Pi*S^4*T^2*(((-I)*T*(S + T))/S^4 - ((4*I)*T^2*(S + T))/
           S^5 - ((6*I)*T^3*(S + T))/S^6 - ((4*I)*T^4*(S + T))/S^7 - 
          (I*T^5*(S + T))/S^8))/(S + T)^2)*Log[S + T]^2 + 
     Log[T]^2*((S^4*T^2*((-361*T)/(140*S*(S + T)^2) - 
          (363*T^2)/(20*S^2*(S + T)^2) - (1089*T^3)/(20*S^3*(S + T)^2) - 
          (363*T^4)/(4*S^4*(S + T)^2) - (363*T^5)/(4*S^5*(S + T)^2) - 
          (1089*T^6)/(20*S^6*(S + T)^2) - (363*T^7)/(20*S^7*(S + T)^2) - 
          (363*T^8)/(140*S^8*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*(((-I)*T)/(S*(S + T)^2) - ((7*I)*T^2)/(S^2*(S + T)^2) - 
          ((21*I)*T^3)/(S^3*(S + T)^2) - ((35*I)*T^4)/(S^4*(S + T)^2) - 
          ((35*I)*T^5)/(S^5*(S + T)^2) - ((21*I)*T^6)/(S^6*(S + T)^2) - 
          ((7*I)*T^7)/(S^7*(S + T)^2) - (I*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*((-2*T*(S + T)^2)/S^5 - (6*T^2*(S + T)^2)/S^6 - 
          (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*Log[S + T])/
        (S + T)^2) + Log[T]*((-319*S^3*T^3)/(14700*(S + T)^4) - 
       ((I/70)*Pi*S^3*T^3)/(S + T)^4 + 
       ((Pi*S^4*T^2*(((2*I)*T)/(S*(S + T)^2) + ((14*I)*T^2)/(S^2*(S + T)^2) + 
            ((42*I)*T^3)/(S^3*(S + T)^2) + ((70*I)*T^4)/(S^4*(S + T)^2) + 
            ((70*I)*T^5)/(S^5*(S + T)^2) + ((42*I)*T^6)/(S^6*(S + T)^2) + 
            ((14*I)*T^7)/(S^7*(S + T)^2) + ((2*I)*T^8)/(S^8*(S + T)^2)))/
          (S + T)^2 + (S^4*T^2*(1/(10*(S + T)^2) + S^6/(70*T^6*(S + T)^2) + 
            S^5/(10*T^5*(S + T)^2) + (3*S^4)/(10*T^4*(S + T)^2) + 
            S^3/(2*T^3*(S + T)^2) + S^2/(2*T^2*(S + T)^2) + 
            (3*S)/(10*T*(S + T)^2) + (363*T)/(70*S*(S + T)^2) + 
            (363*T^2)/(10*S^2*(S + T)^2) + (1089*T^3)/(10*S^3*(S + T)^2) + 
            (363*T^4)/(2*S^4*(S + T)^2) + (363*T^5)/(2*S^5*(S + T)^2) + 
            (1089*T^6)/(10*S^6*(S + T)^2) + (363*T^7)/(10*S^7*(S + T)^2) + 
            (363*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
       (S^4*T^2*((T*(S + T))/S^4 + (4*T^2*(S + T))/S^5 + 
          (6*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*
         Log[S + T]^2)/(S + T)^2) + 
     (S^4*T^2*(1/(10*(S + T)^2) + S^6/(70*T^6*(S + T)^2) + 
        S^5/(10*T^5*(S + T)^2) + (3*S^4)/(10*T^4*(S + T)^2) + 
        S^3/(2*T^3*(S + T)^2) + S^2/(2*T^2*(S + T)^2) + 
        (3*S)/(10*T*(S + T)^2) + T/(35*S*(S + T)^2))*PolyLog[2, -(S/T)])/
      (S + T)^2) + Log[T]^2*
    ((Pi^2*S^4*T^2*(-1/4*T/(S*(S + T)^2) - (7*T^2)/(4*S^2*(S + T)^2) - 
        (21*T^3)/(4*S^3*(S + T)^2) - (35*T^4)/(4*S^4*(S + T)^2) - 
        (35*T^5)/(4*S^5*(S + T)^2) - (21*T^6)/(4*S^6*(S + T)^2) - 
        (7*T^7)/(4*S^7*(S + T)^2) - T^8/(4*S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-3*I)/20)/(S + T)^2 - ((I/60)*S^2)/(T^2*(S + T)^2) - 
        ((I/60)*S)/(T*(S + T)^2) + ((I/70)*T)/(S*(S + T)^2) + 
        ((7*I)*T^2)/(S^2*(S + T)^2) + (((63*I)/2)*T^3)/(S^3*(S + T)^2) + 
        (((385*I)/6)*T^4)/(S^4*(S + T)^2) + (((875*I)/12)*T^5)/
         (S^5*(S + T)^2) + (((959*I)/20)*T^6)/(S^6*(S + T)^2) + 
        (((343*I)/20)*T^7)/(S^7*(S + T)^2) + (((363*I)/140)*T^8)/
         (S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(-241/(600*(S + T)^2) - (23*S^2)/(450*T^2*(S + T)^2) - 
        (23*S)/(450*T*(S + T)^2) - (469*T)/(180*S*(S + T)^2) + 
        (631*T^2)/(252*S^2*(S + T)^2) + (16931*T^3)/(420*S^3*(S + T)^2) + 
        (132409*T^4)/(1260*S^4*(S + T)^2) + (169369*T^5)/
         (1260*S^5*(S + T)^2) + (16644*T^6)/(175*S^6*(S + T)^2) + 
        (150407*T^7)/(4200*S^7*(S + T)^2) + (165497*T^8)/
         (29400*S^8*(S + T)^2)))/(S + T)^2 + 
     ((S^4*T^2*(-1/10*1/(S + T)^2 - S^6/(70*T^6*(S + T)^2) - 
          S^5/(10*T^5*(S + T)^2) - (3*S^4)/(10*T^4*(S + T)^2) - 
          S^3/(2*T^3*(S + T)^2) - S^2/(2*T^2*(S + T)^2) - 
          (3*S)/(10*T*(S + T)^2) - (727*T)/(140*S*(S + T)^2) - 
          (363*T^2)/(10*S^2*(S + T)^2) - (1089*T^3)/(10*S^3*(S + T)^2) - 
          (363*T^4)/(2*S^4*(S + T)^2) - (363*T^5)/(2*S^5*(S + T)^2) - 
          (1089*T^6)/(10*S^6*(S + T)^2) - (363*T^7)/(10*S^7*(S + T)^2) - 
          (363*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*(((-2*I)*T)/(S*(S + T)^2) - ((14*I)*T^2)/(S^2*(S + T)^2) - 
          ((42*I)*T^3)/(S^3*(S + T)^2) - ((70*I)*T^4)/(S^4*(S + T)^2) - 
          ((70*I)*T^5)/(S^5*(S + T)^2) - ((42*I)*T^6)/(S^6*(S + T)^2) - 
          ((14*I)*T^7)/(S^7*(S + T)^2) - ((2*I)*T^8)/(S^8*(S + T)^2)))/
        (S + T)^2)*Log[S + T] + (S^4*T^2*(-1/2*(T*(S + T))/S^4 - 
        (2*T^2*(S + T))/S^5 - (3*T^3*(S + T))/S^6 - (2*T^4*(S + T))/S^7 - 
        (T^5*(S + T))/(2*S^8))*Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*(-((T*(S + T))/S^4) - (4*T^2*(S + T))/S^5 - 
        (6*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       PolyLog[2, -(S/T)])/(S + T)^2) + 
   Log[S + T]^2*((Pi*S^4*T^2*((((-363*I)/140)*T*(S + T))/S^4 - 
        (((363*I)/35)*T^2*(S + T))/S^5 - (((1089*I)/70)*T^3*(S + T))/S^6 - 
        (((363*I)/35)*T^4*(S + T))/S^7 - (((363*I)/140)*T^5*(S + T))/S^8))/
      (S + T)^2 + (Pi^2*S^4*T^2*((5*T*(S + T))/(12*S^4) + 
        (5*T^2*(S + T))/(3*S^5) + (5*T^3*(S + T))/(2*S^6) + 
        (5*T^4*(S + T))/(3*S^7) + (5*T^5*(S + T))/(12*S^8)))/(S + T)^2 + 
     (S^4*T^2*((512*(S + T))/(525*S^3) - (319*S^3*(S + T))/(29400*T^6) - 
        (743*S^2*(S + T))/(14700*T^5) - (883*S*(S + T))/(9800*T^4) - 
        (1093*(S + T))/(14700*T^3) + (43*(S + T))/(1225*S*T^2) - 
        (283*(S + T))/(2100*S^2*T) + (306779*T*(S + T))/(22050*S^4) + 
        (1713877*T^2*(S + T))/(44100*S^5) + (456679*T^3*(S + T))/(9800*S^6) + 
        (383809*T^4*(S + T))/(14700*S^7) + (165497*T^5*(S + T))/(29400*S^8)))/
      (S + T)^2 + (S^4*T^2*((T*(S + T))/S^4 + (4*T^2*(S + T))/S^5 + 
        (6*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*
       PolyLog[2, -(S/T)])/(S + T)^2) + 
   ((S^4*T^2*(-1/10*1/(S + T)^2 - S^6/(70*T^6*(S + T)^2) - 
        S^5/(10*T^5*(S + T)^2) - (3*S^4)/(10*T^4*(S + T)^2) - 
        S^3/(2*T^3*(S + T)^2) - S^2/(2*T^2*(S + T)^2) - 
        (3*S)/(10*T*(S + T)^2) - T/(35*S*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-2*I)*T)/(S*(S + T)^2) - ((14*I)*T^2)/(S^2*(S + T)^2) - 
        ((42*I)*T^3)/(S^3*(S + T)^2) - ((70*I)*T^4)/(S^4*(S + T)^2) - 
        ((70*I)*T^5)/(S^5*(S + T)^2) - ((42*I)*T^6)/(S^6*(S + T)^2) - 
        ((14*I)*T^7)/(S^7*(S + T)^2) - ((2*I)*T^8)/(S^8*(S + T)^2)))/
      (S + T)^2)*PolyLog[3, -(S/T)] + 
   Log[S + T]*((S^4*T^2*((-328283*(S + T))/(55125*S^3) + 
        (529*S^2*(S + T))/(14700*T^5) + (68*S*(S + T))/(525*T^4) + 
        (7367*(S + T))/(44100*T^3) - (71209*(S + T))/(330750*S*T^2) + 
        (471241*(S + T))/(661500*S^2*T) - (59753*T*(S + T))/(1323*S^4) - 
        (11426063*T^2*(S + T))/(132300*S^5) - (139861*T^3*(S + T))/
         (2100*S^6) - (271127*T^4*(S + T))/(14700*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((S + T)/(30*S^3) + (S^3*(S + T))/(105*T^6) + 
        (4*S^2*(S + T))/(105*T^5) + (2*S*(S + T))/(35*T^4) + 
        (4*(S + T))/(105*T^3) + (31*(S + T))/(2520*S*T^2) - 
        (S + T)/(180*S^2*T) - (3481*T*(S + T))/(2520*S^4) - 
        (3901*T^2*(S + T))/(630*S^5) - (4111*T^3*(S + T))/(420*S^6) - 
        (1417*T^4*(S + T))/(210*S^7) - (121*T^5*(S + T))/(70*S^8)))/
      (S + T)^2 + (Pi^3*S^4*T^2*(((-1/6*I)*T*(S + T))/S^4 - 
        (((2*I)/3)*T^2*(S + T))/S^5 - (I*T^3*(S + T))/S^6 - 
        (((2*I)/3)*T^4*(S + T))/S^7 - ((I/6)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (Pi*S^4*T^2*((((165497*I)/14700)*T*(S + T))/S^4 + 
        (((165497*I)/3675)*T^2*(S + T))/S^5 + (((165497*I)/2450)*T^3*(S + T))/
         S^6 + (((165497*I)/3675)*T^4*(S + T))/S^7 + 
        (((165497*I)/14700)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*(-1/70*(S^3*(S + T))/T^6 - (2*S^2*(S + T))/(35*T^5) - 
        (3*S*(S + T))/(35*T^4) - (2*(S + T))/(35*T^3) - (S + T)/(70*S*T^2) - 
        (363*T*(S + T))/(70*S^4) - (726*T^2*(S + T))/(35*S^5) - 
        (1089*T^3*(S + T))/(35*S^6) - (726*T^4*(S + T))/(35*S^7) - 
        (363*T^5*(S + T))/(70*S^8))*PolyLog[2, -(S/T)])/(S + T)^2 + 
     (S^4*T^2*((-2*T*(S + T)^2)/S^5 - (6*T^2*(S + T)^2)/S^6 - 
        (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*PolyLog[3, -(S/T)])/
      (S + T)^2) + 
   ((S^4*T^2*(-1/70*(S^3*(S + T))/T^6 - (2*S^2*(S + T))/(35*T^5) - 
        (3*S*(S + T))/(35*T^4) - (2*(S + T))/(35*T^3) - (S + T)/(70*S*T^2) - 
        (363*T*(S + T))/(70*S^4) - (726*T^2*(S + T))/(35*S^5) - 
        (1089*T^3*(S + T))/(35*S^6) - (726*T^4*(S + T))/(35*S^7) - 
        (363*T^5*(S + T))/(70*S^8)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-2*I)*T*(S + T))/S^4 - ((8*I)*T^2*(S + T))/S^5 - 
        ((12*I)*T^3*(S + T))/S^6 - ((8*I)*T^4*(S + T))/S^7 - 
        ((2*I)*T^5*(S + T))/S^8))/(S + T)^2)*PolyLog[3, (S + T)/T] + 
   (S^4*T^2*((2*T*(S + T))/S^4 + (8*T^2*(S + T))/S^5 + (12*T^3*(S + T))/S^6 + 
      (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*PolyLog[4, -(S/T)])/
    (S + T)^2 + (S^4*T^2*((2*T*(S + T))/S^4 + (8*T^2*(S + T))/S^5 + 
      (12*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
     PolyLog[4, S/(S + T)])/(S + T)^2 + 
   (S^4*T^2*((26*T)/(5*S*(S + T)^2) + (363*T^2)/(10*S^2*(S + T)^2) + 
      (1089*T^3)/(10*S^3*(S + T)^2) + (363*T^4)/(2*S^4*(S + T)^2) + 
      (363*T^5)/(2*S^5*(S + T)^2) + (1089*T^6)/(10*S^6*(S + T)^2) + 
      (363*T^7)/(10*S^7*(S + T)^2) + (363*T^8)/(70*S^8*(S + T)^2))*Zeta[3])/
    (S + T)^2 + 
   Log[T]*((S^4*T^2*(7921/(4500*(S + T)^2) + (788*S^2)/(3375*T^2*(S + T)^2) + 
        (788*S)/(3375*T*(S + T)^2) + (177559*T)/(4500*S*(S + T)^2) + 
        (39831949*T^2)/(220500*S^2*(S + T)^2) + (42646801*T^3)/
         (110250*S^3*(S + T)^2) + (15261404*T^4)/(33075*S^4*(S + T)^2) + 
        (41931311*T^5)/(132300*S^5*(S + T)^2) + (1732243*T^6)/
         (14700*S^6*(S + T)^2) + (271127*T^7)/(14700*S^7*(S + T)^2)))/
      (S + T)^2 + (Pi^3*S^4*T^2*(((I/6)*T)/(S*(S + T)^2) + 
        (((7*I)/6)*T^2)/(S^2*(S + T)^2) + (((7*I)/2)*T^3)/(S^3*(S + T)^2) + 
        (((35*I)/6)*T^4)/(S^4*(S + T)^2) + (((35*I)/6)*T^5)/(S^5*(S + T)^2) + 
        (((7*I)/2)*T^6)/(S^6*(S + T)^2) + (((7*I)/6)*T^7)/(S^7*(S + T)^2) + 
        ((I/6)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((241*I)/300)/(S + T)^2 + (((23*I)/225)*S^2)/
         (T^2*(S + T)^2) + (((23*I)/225)*S)/(T*(S + T)^2) + 
        (((469*I)/90)*T)/(S*(S + T)^2) - (((631*I)/126)*T^2)/
         (S^2*(S + T)^2) - (((16931*I)/210)*T^3)/(S^3*(S + T)^2) - 
        (((132409*I)/630)*T^4)/(S^4*(S + T)^2) - (((169369*I)/630)*T^5)/
         (S^5*(S + T)^2) - (((33288*I)/175)*T^6)/(S^6*(S + T)^2) - 
        (((150407*I)/2100)*T^7)/(S^7*(S + T)^2) - (((165497*I)/14700)*T^8)/
         (S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(-29/(120*(S + T)^2) - S^6/(105*T^6*(S + T)^2) - 
        S^5/(15*T^5*(S + T)^2) - S^4/(5*T^4*(S + T)^2) - 
        S^3/(3*T^3*(S + T)^2) - (127*S^2)/(360*T^2*(S + T)^2) - 
        (79*S)/(360*T*(S + T)^2) - (183*T)/(140*S*(S + T)^2) - 
        (109*T^2)/(120*S^2*(S + T)^2) + (381*T^3)/(40*S^3*(S + T)^2) + 
        (2123*T^4)/(72*S^4*(S + T)^2) + (1429*T^5)/(36*S^5*(S + T)^2) + 
        (1723*T^6)/(60*S^6*(S + T)^2) + (164*T^7)/(15*S^7*(S + T)^2) + 
        (121*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2 + 
     (((-1/70*I)*Pi*S^3*T^3)/(S + T)^4 + 
       (S^4*T^2*((-165497*T)/(14700*S*(S + T)^2) - (165497*T^2)/
           (2100*S^2*(S + T)^2) - (165497*T^3)/(700*S^3*(S + T)^2) - 
          (165497*T^4)/(420*S^4*(S + T)^2) - (165497*T^5)/
           (420*S^5*(S + T)^2) - (165497*T^6)/(700*S^6*(S + T)^2) - 
          (165497*T^7)/(2100*S^7*(S + T)^2) - (165497*T^8)/
           (14700*S^8*(S + T)^2)))/(S + T)^2 + 
       (Pi^2*S^4*T^2*(-1/6*T/(S*(S + T)^2) - (7*T^2)/(6*S^2*(S + T)^2) - 
          (7*T^3)/(2*S^3*(S + T)^2) - (35*T^4)/(6*S^4*(S + T)^2) - 
          (35*T^5)/(6*S^5*(S + T)^2) - (7*T^6)/(2*S^6*(S + T)^2) - 
          (7*T^7)/(6*S^7*(S + T)^2) - T^8/(6*S^8*(S + T)^2)))/(S + T)^2)*
      Log[S + T] + ((Pi*S^4*T^2*((I*T*(S + T))/S^4 + ((4*I)*T^2*(S + T))/
           S^5 + ((6*I)*T^3*(S + T))/S^6 + ((4*I)*T^4*(S + T))/S^7 + 
          (I*T^5*(S + T))/S^8))/(S + T)^2 + 
       (S^4*T^2*((S^3*(S + T))/(140*T^6) + (S^2*(S + T))/(35*T^5) + 
          (3*S*(S + T))/(70*T^4) + (S + T)/(35*T^3) + (S + T)/(140*S*T^2) + 
          (363*T*(S + T))/(70*S^4) + (726*T^2*(S + T))/(35*S^5) + 
          (1089*T^3*(S + T))/(35*S^6) + (726*T^4*(S + T))/(35*S^7) + 
          (363*T^5*(S + T))/(70*S^8)))/(S + T)^2)*Log[S + T]^2 + 
     (S^4*T^2*((-2*T*(S + T))/(3*S^4) - (8*T^2*(S + T))/(3*S^5) - 
        (4*T^3*(S + T))/S^6 - (8*T^4*(S + T))/(3*S^7) - 
        (2*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/(S + T)^2 + 
     ((Pi*S^4*T^2*(((2*I)*T)/(S*(S + T)^2) + ((14*I)*T^2)/(S^2*(S + T)^2) + 
          ((42*I)*T^3)/(S^3*(S + T)^2) + ((70*I)*T^4)/(S^4*(S + T)^2) + 
          ((70*I)*T^5)/(S^5*(S + T)^2) + ((42*I)*T^6)/(S^6*(S + T)^2) + 
          ((14*I)*T^7)/(S^7*(S + T)^2) + ((2*I)*T^8)/(S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*((181*T)/(35*S*(S + T)^2) + 
          (363*T^2)/(10*S^2*(S + T)^2) + (1089*T^3)/(10*S^3*(S + T)^2) + 
          (363*T^4)/(2*S^4*(S + T)^2) + (363*T^5)/(2*S^5*(S + T)^2) + 
          (1089*T^6)/(10*S^6*(S + T)^2) + (363*T^7)/(10*S^7*(S + T)^2) + 
          (363*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2)*PolyLog[2, -(S/T)] + 
     (S^4*T^2*((2*T*(S + T))/S^4 + (8*T^2*(S + T))/S^5 + 
        (12*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       PolyLog[3, -(S/T)])/(S + T)^2 + 
     (S^4*T^2*((2*T*(S + T))/S^4 + (8*T^2*(S + T))/S^5 + 
        (12*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       PolyLog[3, (S + T)/T])/(S + T)^2 + 
     (S^4*T^2*((-2*T)/(S*(S + T)^2) - (14*T^2)/(S^2*(S + T)^2) - 
        (42*T^3)/(S^3*(S + T)^2) - (70*T^4)/(S^4*(S + T)^2) - 
        (70*T^5)/(S^5*(S + T)^2) - (42*T^6)/(S^6*(S + T)^2) - 
        (14*T^7)/(S^7*(S + T)^2) - (2*T^8)/(S^8*(S + T)^2))*Zeta[3])/
      (S + T)^2) + 
   Pi*((S^4*T^2*(((-7921*I)/4500)/(S + T)^2 - (((788*I)/3375)*S^2)/
         (T^2*(S + T)^2) - (((788*I)/3375)*S)/(T*(S + T)^2) - 
        (((177559*I)/4500)*T)/(S*(S + T)^2) - (((39831949*I)/220500)*T^2)/
         (S^2*(S + T)^2) - (((42646801*I)/110250)*T^3)/(S^3*(S + T)^2) - 
        (((15261404*I)/33075)*T^4)/(S^4*(S + T)^2) - 
        (((41931311*I)/132300)*T^5)/(S^5*(S + T)^2) - 
        (((1732243*I)/14700)*T^6)/(S^6*(S + T)^2) - (((271127*I)/14700)*T^7)/
         (S^7*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(((2*I)*T)/(S*(S + T)^2) + ((14*I)*T^2)/(S^2*(S + T)^2) + 
        ((42*I)*T^3)/(S^3*(S + T)^2) + ((70*I)*T^4)/(S^4*(S + T)^2) + 
        ((70*I)*T^5)/(S^5*(S + T)^2) + ((42*I)*T^6)/(S^6*(S + T)^2) + 
        ((14*I)*T^7)/(S^7*(S + T)^2) + ((2*I)*T^8)/(S^8*(S + T)^2))*Zeta[3])/
      (S + T)^2)) + 
 ep^3*((S^4*T^2*(-4902881/(19600*(S + T)^2) + (55*S^4)/(1176*T^4*(S + T)^2) - 
      (5657*S^3)/(44100*T^3*(S + T)^2) - (1008241*S^2)/
       (158760*T^2*(S + T)^2) - (98247949*S)/(1587600*T*(S + T)^2) - 
      (62404799*T)/(113400*S*(S + T)^2) - (595202987*T^2)/
       (793800*S^2*(S + T)^2) - (71232359*T^3)/(105840*S^3*(S + T)^2) - 
      (211396559*T^4)/(529200*S^4*(S + T)^2) - 
      (7079*T^5)/(49*S^5*(S + T)^2) - (7079*T^6)/(294*S^6*(S + T)^2)))/
    (S + T)^2 + (Pi^2*S^4*T^2*(-244527/(5600*(S + T)^2) + 
      (47*S^6)/(2352*T^6*(S + T)^2) - (1739*S^5)/(25200*T^5*(S + T)^2) - 
      (14009*S^4)/(25200*T^4*(S + T)^2) - (5267*S^3)/(5040*T^3*(S + T)^2) - 
      (6539*S^2)/(7560*T^2*(S + T)^2) - (196547*S)/(30240*T*(S + T)^2) - 
      (37051477*T)/(264600*S*(S + T)^2) - (4006663*T^2)/
       (15120*S^2*(S + T)^2) - (3285841*T^3)/(10080*S^3*(S + T)^2) - 
      (2732117*T^4)/(10080*S^4*(S + T)^2) - (758777*T^5)/
       (5040*S^5*(S + T)^2) - (17153*T^6)/(336*S^6*(S + T)^2) - 
      (447*T^7)/(56*S^7*(S + T)^2)))/(S + T)^2 + 
   (Pi^3*S^4*T^2*(((-663*I)/80)/(S + T)^2 - (((5*I)/48)*S^2)/
       (T^2*(S + T)^2) - (((211*I)/144)*S)/(T*(S + T)^2) - 
      (((61907*I)/2520)*T)/(S*(S + T)^2) - (((715*I)/16)*T^2)/
       (S^2*(S + T)^2) - (((2585*I)/48)*T^3)/(S^3*(S + T)^2) - 
      (((2123*I)/48)*T^4)/(S^4*(S + T)^2) - (((583*I)/24)*T^5)/
       (S^5*(S + T)^2) - (((65*I)/8)*T^6)/(S^6*(S + T)^2) - 
      (((5*I)/4)*T^7)/(S^7*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(1/(36*(S + T)^2) - S^6/(84*T^6*(S + T)^2) + 
      S^5/(180*T^5*(S + T)^2) + (31*S^4)/(180*T^4*(S + T)^2) + 
      (13*S^3)/(36*T^3*(S + T)^2) + S^2/(4*T^2*(S + T)^2) + 
      S/(12*T*(S + T)^2))*Log[-S]^3)/(S + T)^2 + 
   (S^4*T^2*((5*(S + T))/S^3 + (5*(S + T))/(6*S^2*T) + 
      (155*T*(S + T))/(12*S^4) + (55*T^2*(S + T))/(3*S^5) + 
      (95*T^3*(S + T))/(6*S^6) + (25*T^4*(S + T))/(3*S^7) + 
      (25*T^5*(S + T))/(12*S^8))*Log[T]^4)/(S + T)^2 + 
   ((Pi*S^4*T^2*(((-2*I)*(S + T))/S^3 - ((I/3)*(S + T))/(S^2*T) - 
        (((31*I)/6)*T*(S + T))/S^4 - (((22*I)/3)*T^2*(S + T))/S^5 - 
        (((19*I)/3)*T^3*(S + T))/S^6 - (((10*I)/3)*T^4*(S + T))/S^7 - 
        (((5*I)/6)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*((1033*(S + T))/(90*S^3) - (S^3*(S + T))/(84*T^6) + 
        (13*S^2*(S + T))/(315*T^5) + (53*S*(S + T))/(630*T^4) - 
        (S + T)/(315*T^3) + (89*(S + T))/(2520*S*T^2) + 
        (73*(S + T))/(36*S^2*T) + (23699*T*(S + T))/(840*S^4) + 
        (23833*T^2*(S + T))/(630*S^5) + (38977*T^3*(S + T))/(1260*S^6) + 
        (649*T^4*(S + T))/(42*S^7) + (307*T^5*(S + T))/(84*S^8)))/(S + T)^2)*
    Log[S + T]^3 + (S^4*T^2*((-2*(S + T))/S^3 - (S + T)/(3*S^2*T) - 
      (31*T*(S + T))/(6*S^4) - (22*T^2*(S + T))/(3*S^5) - 
      (19*T^3*(S + T))/(3*S^6) - (10*T^4*(S + T))/(3*S^7) - 
      (5*T^5*(S + T))/(6*S^8))*Log[S + T]^4)/(S + T)^2 + 
   Log[-S]^2*((S^4*T^2*(269/(2520*(S + T)^2) + 
        (47*S^6)/(2352*T^6*(S + T)^2) - (2189*S^5)/(25200*T^5*(S + T)^2) - 
        (6787*S^4)/(12600*T^4*(S + T)^2) - (251*S^3)/(315*T^3*(S + T)^2) - 
        (221*S^2)/(1680*T^2*(S + T)^2) + (269*S)/(840*T*(S + T)^2)))/
      (S + T)^2 + (Pi*S^4*T^2*((I/5)/(S + T)^2 + ((I/6)*S)/(T*(S + T)^2) + 
        (((43*I)/840)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((S^3*(S + T))/(56*T^6) - (13*S^2*(S + T))/(210*T^5) - 
        (53*S*(S + T))/(420*T^4) + (S + T)/(210*T^3) + 
        (43*(S + T))/(840*S*T^2))*Log[T])/(S + T)^2 + 
     (S^4*T^2*(-1/5*1/(S + T)^2 - S/(6*T*(S + T)^2) - 
        (43*T)/(840*S*(S + T)^2))*Log[S + T])/(S + T)^2) + 
   Log[T]^3*((S^4*T^2*(-2113/(120*(S + T)^2) - S^6/(84*T^6*(S + T)^2) + 
        S^5/(180*T^5*(S + T)^2) + (31*S^4)/(180*T^4*(S + T)^2) + 
        (13*S^3)/(36*T^3*(S + T)^2) + (13*S^2)/(72*T^2*(S + T)^2) - 
        (49*S)/(24*T*(S + T)^2) - (21661*T)/(315*S*(S + T)^2) - 
        (11443*T^2)/(72*S^2*(S + T)^2) - (5773*T^3)/(24*S^3*(S + T)^2) - 
        (5999*T^4)/(24*S^4*(S + T)^2) - (8129*T^5)/(45*S^5*(S + T)^2) - 
        (7943*T^6)/(90*S^6*(S + T)^2) - (317*T^7)/(12*S^7*(S + T)^2) - 
        (307*T^8)/(84*S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*((-6*I)/(S + T)^2 - (((2*I)/3)*S)/(T*(S + T)^2) - 
        (((73*I)/3)*T)/(S*(S + T)^2) - (((175*I)/3)*T^2)/(S^2*(S + T)^2) - 
        (((275*I)/3)*T^3)/(S^3*(S + T)^2) - ((99*I)*T^4)/(S^4*(S + T)^2) - 
        (((223*I)/3)*T^5)/(S^5*(S + T)^2) - (((113*I)/3)*T^6)/
         (S^6*(S + T)^2) - (((35*I)/3)*T^7)/(S^7*(S + T)^2) - 
        (((5*I)/3)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((-10*(S + T))/S^3 - (5*(S + T))/(3*S^2*T) - 
        (155*T*(S + T))/(6*S^4) - (110*T^2*(S + T))/(3*S^5) - 
        (95*T^3*(S + T))/(3*S^6) - (50*T^4*(S + T))/(3*S^7) - 
        (25*T^5*(S + T))/(6*S^8))*Log[S + T])/(S + T)^2) + 
   ((Pi^2*S^4*T^2*(-9/(S + T)^2 - S/(T*(S + T)^2) - (73*T)/(2*S*(S + T)^2) - 
        (175*T^2)/(2*S^2*(S + T)^2) - (275*T^3)/(2*S^3*(S + T)^2) - 
        (297*T^4)/(2*S^4*(S + T)^2) - (223*T^5)/(2*S^5*(S + T)^2) - 
        (113*T^6)/(2*S^6*(S + T)^2) - (35*T^7)/(2*S^7*(S + T)^2) - 
        (5*T^8)/(2*S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((181*I)/5)/(S + T)^2 + (((10*I)/3)*S)/(T*(S + T)^2) + 
        (((10999*I)/70)*T)/(S*(S + T)^2) + (((4649*I)/12)*T^2)/
         (S^2*(S + T)^2) + (((7367*I)/12)*T^3)/(S^3*(S + T)^2) + 
        (((7937*I)/12)*T^4)/(S^4*(S + T)^2) + (((9867*I)/20)*T^5)/
         (S^5*(S + T)^2) + (((14911*I)/60)*T^6)/(S^6*(S + T)^2) + 
        (((307*I)/4)*T^7)/(S^7*(S + T)^2) + (((307*I)/28)*T^8)/
         (S^8*(S + T)^2)))/(S + T)^2)*PolyLog[2, -(S/T)] + 
   Log[-S]*((S^4*T^2*(-42229/(44100*(S + T)^2) + 
        (89*S^5)/(1176*T^5*(S + T)^2) - (2221*S^4)/(11025*T^4*(S + T)^2) - 
        (1852*S^3)/(1225*T^3*(S + T)^2) - (277817*S^2)/
         (88200*T^2*(S + T)^2) - (42229*S)/(14700*T*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(1/(24*(S + T)^2) - S^6/(56*T^6*(S + T)^2) + 
        S^5/(120*T^5*(S + T)^2) + (31*S^4)/(120*T^4*(S + T)^2) + 
        (13*S^3)/(24*T^3*(S + T)^2) + (3*S^2)/(8*T^2*(S + T)^2) + 
        S/(8*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-52*I)/75)/(S + T)^2 - (((5*I)/9)*S)/(T*(S + T)^2) - 
        (((15677*I)/88200)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((-6*(S + T))/S^3 - (S + T)/(S^2*T) - (31*T*(S + T))/(2*S^4) - 
        (22*T^2*(S + T))/S^5 - (19*T^3*(S + T))/S^6 - (10*T^4*(S + T))/S^7 - 
        (5*T^5*(S + T))/(2*S^8))*Log[T]^3)/(S + T)^2 + 
     ((S^4*T^2*(-6941/(12600*(S + T)^2) - (47*S^6)/(1176*T^6*(S + T)^2) + 
          (1739*S^5)/(12600*T^5*(S + T)^2) + (14009*S^4)/
           (12600*T^4*(S + T)^2) + (5267*S^3)/(2520*T^3*(S + T)^2) + 
          (1177*S^2)/(840*T^2*(S + T)^2) - (323*S)/(2520*T*(S + T)^2) - 
          (15677*T)/(88200*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*(((-2*I)/5)/(S + T)^2 - ((I/3)*S)/(T*(S + T)^2) - 
          (((43*I)/420)*T)/(S*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     ((Pi*S^4*T^2*(((6*I)*(S + T))/S^3 + (I*(S + T))/(S^2*T) + 
          (((31*I)/2)*T*(S + T))/S^4 + ((22*I)*T^2*(S + T))/S^5 + 
          ((19*I)*T^3*(S + T))/S^6 + ((10*I)*T^4*(S + T))/S^7 + 
          (((5*I)/2)*T^5*(S + T))/S^8))/(S + T)^2 + 
       (S^4*T^2*((64*(S + T))/(5*S^3) + (S^3*(S + T))/(28*T^6) - 
          (13*S^2*(S + T))/(105*T^5) - (53*S*(S + T))/(210*T^4) + 
          (S + T)/(105*T^3) + (43*(S + T))/(420*S*T^2) + 
          (11*(S + T))/(6*S^2*T) + (29161*T*(S + T))/(840*S^4) + 
          (3453*T^2*(S + T))/(70*S^5) + (17651*T^3*(S + T))/(420*S^6) + 
          (307*T^4*(S + T))/(14*S^7) + (307*T^5*(S + T))/(56*S^8)))/
        (S + T)^2)*Log[S + T]^2 + Log[T]^2*
      ((Pi*S^4*T^2*((9*I)/(S + T)^2 + (I*S)/(T*(S + T)^2) + 
          (((73*I)/2)*T)/(S*(S + T)^2) + (((175*I)/2)*T^2)/(S^2*(S + T)^2) + 
          (((275*I)/2)*T^3)/(S^3*(S + T)^2) + (((297*I)/2)*T^4)/
           (S^4*(S + T)^2) + (((223*I)/2)*T^5)/(S^5*(S + T)^2) + 
          (((113*I)/2)*T^6)/(S^6*(S + T)^2) + (((35*I)/2)*T^7)/
           (S^7*(S + T)^2) + (((5*I)/2)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*(179/(10*(S + T)^2) + (3*S)/(2*T*(S + T)^2) + 
          (65951*T)/(840*S*(S + T)^2) + (4649*T^2)/(24*S^2*(S + T)^2) + 
          (7367*T^3)/(24*S^3*(S + T)^2) + (7937*T^4)/(24*S^4*(S + T)^2) + 
          (9867*T^5)/(40*S^5*(S + T)^2) + (14911*T^6)/(120*S^6*(S + T)^2) + 
          (307*T^7)/(8*S^7*(S + T)^2) + (307*T^8)/(56*S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*((10*(S + T)^2)/S^4 + (2*(S + T)^2)/(S^3*T) + 
          (21*T*(S + T)^2)/S^5 + (23*T^2*(S + T)^2)/S^6 + 
          (15*T^3*(S + T)^2)/S^7 + (5*T^4*(S + T)^2)/S^8)*Log[S + T])/
        (S + T)^2) + Log[T]*((Pi*S^4*T^2*(((2*I)/5)/(S + T)^2 + 
          ((I/3)*S)/(T*(S + T)^2) + (((43*I)/420)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(52/(75*(S + T)^2) + (5*S)/(9*T*(S + T)^2) + 
          (15677*T)/(88200*S*(S + T)^2)))/(S + T)^2 + 
       ((S^4*T^2*(-2191/(60*(S + T)^2) - S^6/(28*T^6*(S + T)^2) + 
            S^5/(60*T^5*(S + T)^2) + (31*S^4)/(60*T^4*(S + T)^2) + 
            (13*S^3)/(12*T^3*(S + T)^2) + (3*S^2)/(4*T^2*(S + T)^2) - 
            (41*S)/(12*T*(S + T)^2) - (66037*T)/(420*S*(S + T)^2) - 
            (4649*T^2)/(12*S^2*(S + T)^2) - (7367*T^3)/(12*S^3*(S + T)^2) - 
            (7937*T^4)/(12*S^4*(S + T)^2) - (9867*T^5)/(20*S^5*(S + T)^2) - 
            (14911*T^6)/(60*S^6*(S + T)^2) - (307*T^7)/(4*S^7*(S + T)^2) - 
            (307*T^8)/(28*S^8*(S + T)^2)))/(S + T)^2 + 
         (Pi*S^4*T^2*((-18*I)/(S + T)^2 - ((2*I)*S)/(T*(S + T)^2) - 
            ((73*I)*T)/(S*(S + T)^2) - ((175*I)*T^2)/(S^2*(S + T)^2) - 
            ((275*I)*T^3)/(S^3*(S + T)^2) - ((297*I)*T^4)/(S^4*(S + T)^2) - 
            ((223*I)*T^5)/(S^5*(S + T)^2) - ((113*I)*T^6)/(S^6*(S + T)^2) - 
            ((35*I)*T^7)/(S^7*(S + T)^2) - ((5*I)*T^8)/(S^8*(S + T)^2)))/
          (S + T)^2)*Log[S + T] + (S^4*T^2*((-6*(S + T))/S^3 - 
          (S + T)/(S^2*T) - (31*T*(S + T))/(2*S^4) - (22*T^2*(S + T))/S^5 - 
          (19*T^3*(S + T))/S^6 - (10*T^4*(S + T))/S^7 - (5*T^5*(S + T))/
           (2*S^8))*Log[S + T]^2)/(S + T)^2) + 
     (S^4*T^2*(-43/(60*(S + T)^2) - S^6/(28*T^6*(S + T)^2) + 
        S^5/(60*T^5*(S + T)^2) + (31*S^4)/(60*T^4*(S + T)^2) + 
        (13*S^3)/(12*T^3*(S + T)^2) + (3*S^2)/(4*T^2*(S + T)^2) - 
        (5*S)/(12*T*(S + T)^2) - (43*T)/(210*S*(S + T)^2))*
       PolyLog[2, -(S/T)])/(S + T)^2) + 
   Log[S + T]^2*((S^4*T^2*((-91214*(S + T))/(1575*S^3) + 
        (47*S^3*(S + T))/(2352*T^6) - (9799*S^2*(S + T))/(88200*T^5) - 
        (52889*S*(S + T))/(176400*T^4) - (7097*(S + T))/(88200*T^3) - 
        (6473*(S + T))/(11025*S*T^2) - (30959*(S + T))/(2520*S^2*T) - 
        (1841737*T*(S + T))/(14700*S^4) - (13513457*T^2*(S + T))/
         (88200*S^5) - (20577323*T^3*(S + T))/(176400*S^6) - 
        (63389*T^4*(S + T))/(1176*S^7) - (27001*T^5*(S + T))/(2352*S^8)))/
      (S + T)^2 + (Pi^2*S^4*T^2*((-5*(S + T))/(2*S^3) - 
        (5*(S + T))/(12*S^2*T) - (155*T*(S + T))/(24*S^4) - 
        (55*T^2*(S + T))/(6*S^5) - (95*T^3*(S + T))/(12*S^6) - 
        (25*T^4*(S + T))/(6*S^7) - (25*T^5*(S + T))/(24*S^8)))/(S + T)^2 + 
     (Pi*S^4*T^2*((((64*I)/5)*(S + T))/S^3 + (((11*I)/6)*(S + T))/(S^2*T) + 
        (((29161*I)/840)*T*(S + T))/S^4 + (((3453*I)/70)*T^2*(S + T))/S^5 + 
        (((17651*I)/420)*T^3*(S + T))/S^6 + (((307*I)/14)*T^4*(S + T))/S^7 + 
        (((307*I)/56)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*((-6*(S + T))/S^3 - (S + T)/(S^2*T) - (31*T*(S + T))/(2*S^4) - 
        (22*T^2*(S + T))/S^5 - (19*T^3*(S + T))/S^6 - (10*T^4*(S + T))/S^7 - 
        (5*T^5*(S + T))/(2*S^8))*PolyLog[2, -(S/T)])/(S + T)^2) + 
   Log[T]^2*((S^4*T^2*(1139/(144*(S + T)^2) + (2*S^2)/(9*T^2*(S + T)^2) + 
        (28*S)/(9*T*(S + T)^2) - (6943*T)/(360*S*(S + T)^2) - 
        (37627*T^2)/(280*S^2*(S + T)^2) - (87401*T^3)/(280*S^3*(S + T)^2) - 
        (1056313*T^4)/(2520*S^4*(S + T)^2) - (4602187*T^5)/
         (12600*S^5*(S + T)^2) - (1316891*T^6)/(6300*S^6*(S + T)^2) - 
        (24319*T^7)/(336*S^7*(S + T)^2) - (27001*T^8)/(2352*S^8*(S + T)^2)))/
      (S + T)^2 + (Pi*S^4*T^2*(((-263*I)/120)/(S + T)^2 + 
        (((5*I)/24)*S^2)/(T^2*(S + T)^2) + (((17*I)/24)*S)/(T*(S + T)^2) - 
        (((12433*I)/420)*T)/(S*(S + T)^2) - (((313*I)/3)*T^2)/
         (S^2*(S + T)^2) - (((797*I)/4)*T^3)/(S^3*(S + T)^2) - 
        (((969*I)/4)*T^4)/(S^4*(S + T)^2) - (((23771*I)/120)*T^5)/
         (S^5*(S + T)^2) - (((12961*I)/120)*T^6)/(S^6*(S + T)^2) - 
        (((287*I)/8)*T^7)/(S^7*(S + T)^2) - (((307*I)/56)*T^8)/
         (S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(9/(4*(S + T)^2) + S/(4*T*(S + T)^2) + 
        (73*T)/(8*S*(S + T)^2) + (175*T^2)/(8*S^2*(S + T)^2) + 
        (275*T^3)/(8*S^3*(S + T)^2) + (297*T^4)/(8*S^4*(S + T)^2) + 
        (223*T^5)/(8*S^5*(S + T)^2) + (113*T^6)/(8*S^6*(S + T)^2) + 
        (35*T^7)/(8*S^7*(S + T)^2) + (5*T^8)/(8*S^8*(S + T)^2)))/(S + T)^2 + 
     ((Pi*S^4*T^2*((18*I)/(S + T)^2 + ((2*I)*S)/(T*(S + T)^2) + 
          ((73*I)*T)/(S*(S + T)^2) + ((175*I)*T^2)/(S^2*(S + T)^2) + 
          ((275*I)*T^3)/(S^3*(S + T)^2) + ((297*I)*T^4)/(S^4*(S + T)^2) + 
          ((223*I)*T^5)/(S^5*(S + T)^2) + ((113*I)*T^6)/(S^6*(S + T)^2) + 
          ((35*I)*T^7)/(S^7*(S + T)^2) + ((5*I)*T^8)/(S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(2203/(60*(S + T)^2) + S^6/(28*T^6*(S + T)^2) - 
          S^5/(60*T^5*(S + T)^2) - (31*S^4)/(60*T^4*(S + T)^2) - 
          (13*S^3)/(12*T^3*(S + T)^2) - (3*S^2)/(4*T^2*(S + T)^2) + 
          (43*S)/(12*T*(S + T)^2) + (44039*T)/(280*S*(S + T)^2) + 
          (4649*T^2)/(12*S^2*(S + T)^2) + (7367*T^3)/(12*S^3*(S + T)^2) + 
          (7937*T^4)/(12*S^4*(S + T)^2) + (9867*T^5)/(20*S^5*(S + T)^2) + 
          (14911*T^6)/(60*S^6*(S + T)^2) + (307*T^7)/(4*S^7*(S + T)^2) + 
          (307*T^8)/(28*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     (S^4*T^2*((3*(S + T))/S^3 + (S + T)/(2*S^2*T) + (31*T*(S + T))/(4*S^4) + 
        (11*T^2*(S + T))/S^5 + (19*T^3*(S + T))/(2*S^6) + 
        (5*T^4*(S + T))/S^7 + (5*T^5*(S + T))/(4*S^8))*Log[S + T]^2)/
      (S + T)^2 + (S^4*T^2*((6*(S + T))/S^3 + (S + T)/(S^2*T) + 
        (31*T*(S + T))/(2*S^4) + (22*T^2*(S + T))/S^5 + 
        (19*T^3*(S + T))/S^6 + (10*T^4*(S + T))/S^7 + 
        (5*T^5*(S + T))/(2*S^8))*PolyLog[2, -(S/T)])/(S + T)^2) + 
   ((S^4*T^2*(43/(60*(S + T)^2) + S^6/(28*T^6*(S + T)^2) - 
        S^5/(60*T^5*(S + T)^2) - (31*S^4)/(60*T^4*(S + T)^2) - 
        (13*S^3)/(12*T^3*(S + T)^2) - (3*S^2)/(4*T^2*(S + T)^2) + 
        (5*S)/(12*T*(S + T)^2) + (43*T)/(210*S*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*((18*I)/(S + T)^2 + ((2*I)*S)/(T*(S + T)^2) + 
        ((73*I)*T)/(S*(S + T)^2) + ((175*I)*T^2)/(S^2*(S + T)^2) + 
        ((275*I)*T^3)/(S^3*(S + T)^2) + ((297*I)*T^4)/(S^4*(S + T)^2) + 
        ((223*I)*T^5)/(S^5*(S + T)^2) + ((113*I)*T^6)/(S^6*(S + T)^2) + 
        ((35*I)*T^7)/(S^7*(S + T)^2) + ((5*I)*T^8)/(S^8*(S + T)^2)))/
      (S + T)^2)*PolyLog[3, -(S/T)] + 
   Log[S + T]*((S^4*T^2*((5322008*(S + T))/(33075*S^3) - 
        (89*S^2*(S + T))/(1176*T^5) + (2587*S*(S + T))/(6300*T^4) + 
        (209*(S + T))/(392*T^3) + (115433*(S + T))/(33075*S*T^2) + 
        (11828711*(S + T))/(264600*S^2*T) + (1405673*T*(S + T))/(5292*S^4) + 
        (65595079*T^2*(S + T))/(264600*S^5) + (23663*T^3*(S + T))/(168*S^6) + 
        (45775*T^4*(S + T))/(1176*S^7)))/(S + T)^2 + 
     (Pi^3*S^4*T^2*((I*(S + T))/S^3 + ((I/6)*(S + T))/(S^2*T) + 
        (((31*I)/12)*T*(S + T))/S^4 + (((11*I)/3)*T^2*(S + T))/S^5 + 
        (((19*I)/6)*T^3*(S + T))/S^6 + (((5*I)/3)*T^4*(S + T))/S^7 + 
        (((5*I)/12)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (Pi*S^4*T^2*((((-3998*I)/75)*(S + T))/S^3 - (((67*I)/9)*(S + T))/
         (S^2*T) - (((12847019*I)/88200)*T*(S + T))/S^4 - 
        (((507379*I)/2450)*T^2*(S + T))/S^5 - 
        (((7769449*I)/44100)*T^3*(S + T))/S^6 - (((27001*I)/294)*T^4*(S + T))/
         S^7 - (((27001*I)/1176)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((1271*(S + T))/(180*S^3) - (S^3*(S + T))/(42*T^6) + 
        (26*S^2*(S + T))/(315*T^5) + (53*S*(S + T))/(315*T^4) - 
        (2*(S + T))/(315*T^3) - (173*(S + T))/(1680*S*T^2) + 
        (59*(S + T))/(72*S^2*T) + (11541*T*(S + T))/(560*S^4) + 
        (38321*T^2*(S + T))/(1260*S^5) + (66929*T^3*(S + T))/(2520*S^6) + 
        (1193*T^4*(S + T))/(84*S^7) + (307*T^5*(S + T))/(84*S^8)))/
      (S + T)^2 + (S^4*T^2*((128*(S + T))/(5*S^3) + (S^3*(S + T))/(28*T^6) - 
        (13*S^2*(S + T))/(105*T^5) - (53*S*(S + T))/(210*T^4) + 
        (S + T)/(105*T^3) + (43*(S + T))/(420*S*T^2) + 
        (11*(S + T))/(3*S^2*T) + (29161*T*(S + T))/(420*S^4) + 
        (3453*T^2*(S + T))/(35*S^5) + (17651*T^3*(S + T))/(210*S^6) + 
        (307*T^4*(S + T))/(7*S^7) + (307*T^5*(S + T))/(28*S^8))*
       PolyLog[2, -(S/T)])/(S + T)^2 + 
     (S^4*T^2*((10*(S + T)^2)/S^4 + (2*(S + T)^2)/(S^3*T) + 
        (21*T*(S + T)^2)/S^5 + (23*T^2*(S + T)^2)/S^6 + 
        (15*T^3*(S + T)^2)/S^7 + (5*T^4*(S + T)^2)/S^8)*PolyLog[3, -(S/T)])/
      (S + T)^2) + 
   ((Pi*S^4*T^2*(((12*I)*(S + T))/S^3 + ((2*I)*(S + T))/(S^2*T) + 
        ((31*I)*T*(S + T))/S^4 + ((44*I)*T^2*(S + T))/S^5 + 
        ((38*I)*T^3*(S + T))/S^6 + ((20*I)*T^4*(S + T))/S^7 + 
        ((5*I)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*((128*(S + T))/(5*S^3) + (S^3*(S + T))/(28*T^6) - 
        (13*S^2*(S + T))/(105*T^5) - (53*S*(S + T))/(210*T^4) + 
        (S + T)/(105*T^3) + (43*(S + T))/(420*S*T^2) + 
        (11*(S + T))/(3*S^2*T) + (29161*T*(S + T))/(420*S^4) + 
        (3453*T^2*(S + T))/(35*S^5) + (17651*T^3*(S + T))/(210*S^6) + 
        (307*T^4*(S + T))/(7*S^7) + (307*T^5*(S + T))/(28*S^8)))/(S + T)^2)*
    PolyLog[3, (S + T)/T] + 
   (S^4*T^2*((-12*(S + T))/S^3 - (2*(S + T))/(S^2*T) - (31*T*(S + T))/S^4 - 
      (44*T^2*(S + T))/S^5 - (38*T^3*(S + T))/S^6 - (20*T^4*(S + T))/S^7 - 
      (5*T^5*(S + T))/S^8)*PolyLog[4, -(S/T)])/(S + T)^2 + 
   (S^4*T^2*((-12*(S + T))/S^3 - (2*(S + T))/(S^2*T) - (31*T*(S + T))/S^4 - 
      (44*T^2*(S + T))/S^5 - (38*T^3*(S + T))/S^6 - (20*T^4*(S + T))/S^7 - 
      (5*T^5*(S + T))/S^8)*PolyLog[4, S/(S + T)])/(S + T)^2 + 
   (S^4*T^2*(-37/(S + T)^2 - (4*S)/(T*(S + T)^2) - (472*T)/(3*S*(S + T)^2) - 
      (4649*T^2)/(12*S^2*(S + T)^2) - (7367*T^3)/(12*S^3*(S + T)^2) - 
      (7937*T^4)/(12*S^4*(S + T)^2) - (9867*T^5)/(20*S^5*(S + T)^2) - 
      (14911*T^6)/(60*S^6*(S + T)^2) - (307*T^7)/(4*S^7*(S + T)^2) - 
      (307*T^8)/(28*S^8*(S + T)^2))*Zeta[3])/(S + T)^2 + 
   Pi*((S^4*T^2*(((45301*I)/216)/(S + T)^2 + (((17*I)/27)*S^2)/
         (T^2*(S + T)^2) + (((823*I)/27)*S)/(T*(S + T)^2) + 
        (((3655001*I)/5400)*T)/(S*(S + T)^2) + (((113505199*I)/88200)*T^2)/
         (S^2*(S + T)^2) + (((52438322*I)/33075)*T^3)/(S^3*(S + T)^2) + 
        (((174354941*I)/132300)*T^4)/(S^4*(S + T)^2) + 
        (((193643929*I)/264600)*T^5)/(S^5*(S + T)^2) + 
        (((292109*I)/1176)*T^6)/(S^6*(S + T)^2) + (((45775*I)/1176)*T^7)/
         (S^7*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((-18*I)/(S + T)^2 - ((2*I)*S)/(T*(S + T)^2) - 
        ((73*I)*T)/(S*(S + T)^2) - ((175*I)*T^2)/(S^2*(S + T)^2) - 
        ((275*I)*T^3)/(S^3*(S + T)^2) - ((297*I)*T^4)/(S^4*(S + T)^2) - 
        ((223*I)*T^5)/(S^5*(S + T)^2) - ((113*I)*T^6)/(S^6*(S + T)^2) - 
        ((35*I)*T^7)/(S^7*(S + T)^2) - ((5*I)*T^8)/(S^8*(S + T)^2))*Zeta[3])/
      (S + T)^2) + 
   Log[T]*((S^4*T^2*(-45301/(216*(S + T)^2) - (17*S^2)/(27*T^2*(S + T)^2) - 
        (823*S)/(27*T*(S + T)^2) - (3655001*T)/(5400*S*(S + T)^2) - 
        (113505199*T^2)/(88200*S^2*(S + T)^2) - (52438322*T^3)/
         (33075*S^3*(S + T)^2) - (174354941*T^4)/(132300*S^4*(S + T)^2) - 
        (193643929*T^5)/(264600*S^5*(S + T)^2) - (292109*T^6)/
         (1176*S^6*(S + T)^2) - (45775*T^7)/(1176*S^7*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(1753/(240*(S + T)^2) + 
        S^6/(42*T^6*(S + T)^2) - S^5/(90*T^5*(S + T)^2) - 
        (31*S^4)/(90*T^4*(S + T)^2) - (13*S^3)/(18*T^3*(S + T)^2) - 
        (37*S^2)/(144*T^2*(S + T)^2) + (319*S)/(144*T*(S + T)^2) + 
        (1391*T)/(280*S*(S + T)^2) - (3581*T^2)/(144*S^2*(S + T)^2) - 
        (3791*T^3)/(48*S^3*(S + T)^2) - (5629*T^4)/(48*S^4*(S + T)^2) - 
        (38797*T^5)/(360*S^5*(S + T)^2) - (22997*T^6)/(360*S^6*(S + T)^2) - 
        (68*T^7)/(3*S^7*(S + T)^2) - (307*T^8)/(84*S^8*(S + T)^2)))/
      (S + T)^2 + (Pi^3*S^4*T^2*(((-3*I)/2)/(S + T)^2 - 
        ((I/6)*S)/(T*(S + T)^2) - (((73*I)/12)*T)/(S*(S + T)^2) - 
        (((175*I)/12)*T^2)/(S^2*(S + T)^2) - (((275*I)/12)*T^3)/
         (S^3*(S + T)^2) - (((99*I)/4)*T^4)/(S^4*(S + T)^2) - 
        (((223*I)/12)*T^5)/(S^5*(S + T)^2) - (((113*I)/12)*T^6)/
         (S^6*(S + T)^2) - (((35*I)/12)*T^7)/(S^7*(S + T)^2) - 
        (((5*I)/12)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-1139*I)/72)/(S + T)^2 - (((4*I)/9)*S^2)/
         (T^2*(S + T)^2) - (((56*I)/9)*S)/(T*(S + T)^2) + 
        (((6943*I)/180)*T)/(S*(S + T)^2) + (((37627*I)/140)*T^2)/
         (S^2*(S + T)^2) + (((87401*I)/140)*T^3)/(S^3*(S + T)^2) + 
        (((1056313*I)/1260)*T^4)/(S^4*(S + T)^2) + (((4602187*I)/6300)*T^5)/
         (S^5*(S + T)^2) + (((1316891*I)/3150)*T^6)/(S^6*(S + T)^2) + 
        (((24319*I)/168)*T^7)/(S^7*(S + T)^2) + (((27001*I)/1176)*T^8)/
         (S^8*(S + T)^2)))/(S + T)^2 + 
     ((Pi*S^4*T^2*(((2*I)/5)/(S + T)^2 + ((I/3)*S)/(T*(S + T)^2) + 
          (((43*I)/420)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (Pi^2*S^4*T^2*(3/(2*(S + T)^2) + S/(6*T*(S + T)^2) + 
          (73*T)/(12*S*(S + T)^2) + (175*T^2)/(12*S^2*(S + T)^2) + 
          (275*T^3)/(12*S^3*(S + T)^2) + (99*T^4)/(4*S^4*(S + T)^2) + 
          (223*T^5)/(12*S^5*(S + T)^2) + (113*T^6)/(12*S^6*(S + T)^2) + 
          (35*T^7)/(12*S^7*(S + T)^2) + (5*T^8)/(12*S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(1891/(25*(S + T)^2) + (67*S)/(9*T*(S + T)^2) + 
          (28921763*T)/(88200*S*(S + T)^2) + (2044807*T^2)/
           (2520*S^2*(S + T)^2) + (3245101*T^3)/(2520*S^3*(S + T)^2) + 
          (3496027*T^4)/(2520*S^4*(S + T)^2) + (1447751*T^5)/
           (1400*S^5*(S + T)^2) + (6559289*T^6)/(12600*S^6*(S + T)^2) + 
          (27001*T^7)/(168*S^7*(S + T)^2) + (27001*T^8)/
           (1176*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     ((S^4*T^2*((-128*(S + T))/(5*S^3) - (S^3*(S + T))/(56*T^6) + 
          (13*S^2*(S + T))/(210*T^5) + (53*S*(S + T))/(420*T^4) - 
          (S + T)/(210*T^3) - (43*(S + T))/(840*S*T^2) - 
          (11*(S + T))/(3*S^2*T) - (29161*T*(S + T))/(420*S^4) - 
          (3453*T^2*(S + T))/(35*S^5) - (17651*T^3*(S + T))/(210*S^6) - 
          (307*T^4*(S + T))/(7*S^7) - (307*T^5*(S + T))/(28*S^8)))/
        (S + T)^2 + (Pi*S^4*T^2*(((-6*I)*(S + T))/S^3 - (I*(S + T))/(S^2*T) - 
          (((31*I)/2)*T*(S + T))/S^4 - ((22*I)*T^2*(S + T))/S^5 - 
          ((19*I)*T^3*(S + T))/S^6 - ((10*I)*T^4*(S + T))/S^7 - 
          (((5*I)/2)*T^5*(S + T))/S^8))/(S + T)^2)*Log[S + T]^2 + 
     (S^4*T^2*((4*(S + T))/S^3 + (2*(S + T))/(3*S^2*T) + 
        (31*T*(S + T))/(3*S^4) + (44*T^2*(S + T))/(3*S^5) + 
        (38*T^3*(S + T))/(3*S^6) + (20*T^4*(S + T))/(3*S^7) + 
        (5*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/(S + T)^2 + 
     ((S^4*T^2*(-181/(5*(S + T)^2) - (10*S)/(3*T*(S + T)^2) - 
          (10999*T)/(70*S*(S + T)^2) - (4649*T^2)/(12*S^2*(S + T)^2) - 
          (7367*T^3)/(12*S^3*(S + T)^2) - (7937*T^4)/(12*S^4*(S + T)^2) - 
          (9867*T^5)/(20*S^5*(S + T)^2) - (14911*T^6)/(60*S^6*(S + T)^2) - 
          (307*T^7)/(4*S^7*(S + T)^2) - (307*T^8)/(28*S^8*(S + T)^2)))/
        (S + T)^2 + (Pi*S^4*T^2*((-18*I)/(S + T)^2 - 
          ((2*I)*S)/(T*(S + T)^2) - ((73*I)*T)/(S*(S + T)^2) - 
          ((175*I)*T^2)/(S^2*(S + T)^2) - ((275*I)*T^3)/(S^3*(S + T)^2) - 
          ((297*I)*T^4)/(S^4*(S + T)^2) - ((223*I)*T^5)/(S^5*(S + T)^2) - 
          ((113*I)*T^6)/(S^6*(S + T)^2) - ((35*I)*T^7)/(S^7*(S + T)^2) - 
          ((5*I)*T^8)/(S^8*(S + T)^2)))/(S + T)^2)*PolyLog[2, -(S/T)] + 
     (S^4*T^2*((-12*(S + T))/S^3 - (2*(S + T))/(S^2*T) - (31*T*(S + T))/S^4 - 
        (44*T^2*(S + T))/S^5 - (38*T^3*(S + T))/S^6 - (20*T^4*(S + T))/S^7 - 
        (5*T^5*(S + T))/S^8)*PolyLog[3, -(S/T)])/(S + T)^2 + 
     (S^4*T^2*((-12*(S + T))/S^3 - (2*(S + T))/(S^2*T) - (31*T*(S + T))/S^4 - 
        (44*T^2*(S + T))/S^5 - (38*T^3*(S + T))/S^6 - (20*T^4*(S + T))/S^7 - 
        (5*T^5*(S + T))/S^8)*PolyLog[3, (S + T)/T])/(S + T)^2 + 
     (S^4*T^2*(18/(S + T)^2 + (2*S)/(T*(S + T)^2) + (73*T)/(S*(S + T)^2) + 
        (175*T^2)/(S^2*(S + T)^2) + (275*T^3)/(S^3*(S + T)^2) + 
        (297*T^4)/(S^4*(S + T)^2) + (223*T^5)/(S^5*(S + T)^2) + 
        (113*T^6)/(S^6*(S + T)^2) + (35*T^7)/(S^7*(S + T)^2) + 
        (5*T^8)/(S^8*(S + T)^2))*Zeta[3])/(S + T)^2)) + 
 ep^2*((Pi^4*S^4*T^2*(1/(180*(S + T)^2) - (23*S^3)/(180*T^3*(S + T)^2) - 
      (61*S^2)/(180*T^2*(S + T)^2) - S/(4*T*(S + T)^2) + 
      (2*T)/(45*S*(S + T)^2)))/(S + T)^2 + 
   (S^4*T^2*(170560037/(220500*(S + T)^2) - (109*S^4)/(29400*T^4*(S + T)^2) + 
      (29203*S^3)/(44100*T^3*(S + T)^2) + (304193101*S^2)/
       (3969000*T^2*(S + T)^2) + (1449298489*S)/(3969000*T*(S + T)^2) + 
      (67808864*T)/(70875*S*(S + T)^2) + (2981330641*T^2)/
       (3969000*S^2*(S + T)^2) + (19247647*T^3)/(52920*S^3*(S + T)^2) + 
      (629362*T^4)/(6615*S^4*(S + T)^2) + (59867*T^5)/(4900*S^5*(S + T)^2) + 
      (59867*T^6)/(29400*S^6*(S + T)^2)))/(S + T)^2 + 
   (Pi^3*S^4*T^2*(((17059*I)/360)/(S + T)^2 + (((421*I)/120)*S^2)/
       (T^2*(S + T)^2) + (((6643*I)/360)*S)/(T*(S + T)^2) + 
      (((32269*I)/420)*T)/(S*(S + T)^2) + (((3403*I)/40)*T^2)/
       (S^2*(S + T)^2) + (((7897*I)/120)*T^3)/(S^3*(S + T)^2) + 
      (((847*I)/24)*T^4)/(S^4*(S + T)^2) + (((155*I)/12)*T^5)/
       (S^5*(S + T)^2) + (((13*I)/4)*T^6)/(S^6*(S + T)^2) + 
      ((I/2)*T^7)/(S^7*(S + T)^2)))/(S + T)^2 + 
   (Pi^2*S^4*T^2*(5782151/(25200*(S + T)^2) + 
      (103*S^6)/(14700*T^6*(S + T)^2) + (2101*S^5)/(6300*T^5*(S + T)^2) - 
      (4771*S^4)/(6300*T^4*(S + T)^2) - (137*S^3)/(252*T^3*(S + T)^2) + 
      (180583*S^2)/(9450*T^2*(S + T)^2) + (6769043*S)/(75600*T*(S + T)^2) + 
      (100557547*T)/(264600*S*(S + T)^2) + (3963007*T^2)/
       (9450*S^2*(S + T)^2) + (2584997*T^3)/(8400*S^3*(S + T)^2) + 
      (725923*T^4)/(5040*S^4*(S + T)^2) + (20051*T^5)/(504*S^5*(S + T)^2) + 
      (5687*T^6)/(840*S^6*(S + T)^2) + (153*T^7)/(140*S^7*(S + T)^2)))/
    (S + T)^2 - (S^4*Log[-S]^4)/(6*T*(S + T)) + 
   (S^4*T^2*((-70*(S + T))/(3*S^3) - (S + T)/T^3 - (43*(S + T))/(12*S*T^2) - 
      (35*(S + T))/(3*S^2*T) - (175*T*(S + T))/(6*S^4) - 
      (70*T^2*(S + T))/(3*S^5) - (35*T^3*(S + T))/(3*S^6) - 
      (10*T^4*(S + T))/(3*S^7) - (5*T^5*(S + T))/(6*S^8))*Log[T]^4)/
    (S + T)^2 + 
   ((S^4*T^2*((-1841*(S + T))/(45*S^3) + (S^3*(S + T))/(210*T^6) - 
        (10*S^2*(S + T))/(63*T^5) + (191*S*(S + T))/(315*T^4) - 
        (302*(S + T))/(315*T^3) - (491*(S + T))/(84*S*T^2) - 
        (1789*(S + T))/(90*S^2*T) - (3991*T*(S + T))/(84*S^4) - 
        (10361*T^2*(S + T))/(315*S^5) - (6961*T^3*(S + T))/(630*S^6) - 
        (61*T^4*(S + T))/(105*S^7) - (13*T^5*(S + T))/(210*S^8)))/(S + T)^2 + 
     (Pi*S^4*T^2*((((28*I)/3)*(S + T))/S^3 + ((I/3)*(S + T))/T^3 + 
        (((4*I)/3)*(S + T))/(S*T^2) + (((14*I)/3)*(S + T))/(S^2*T) + 
        (((35*I)/3)*T*(S + T))/S^4 + (((28*I)/3)*T^2*(S + T))/S^5 + 
        (((14*I)/3)*T^3*(S + T))/S^6 + (((4*I)/3)*T^4*(S + T))/S^7 + 
        ((I/3)*T^5*(S + T))/S^8))/(S + T)^2)*Log[S + T]^3 + 
   (S^4*T^2*((28*(S + T))/(3*S^3) + (S + T)/(3*T^3) + 
      (19*(S + T))/(12*S*T^2) + (14*(S + T))/(3*S^2*T) + 
      (35*T*(S + T))/(3*S^4) + (28*T^2*(S + T))/(3*S^5) + 
      (14*T^3*(S + T))/(3*S^6) + (4*T^4*(S + T))/(3*S^7) + 
      (T^5*(S + T))/(3*S^8))*Log[S + T]^4)/(S + T)^2 + 
   Log[-S]^3*((S^4*T^2*(-17/(90*(S + T)^2) + S^6/(210*T^6*(S + T)^2) - 
        (13*S^5)/(90*T^5*(S + T)^2) + (13*S^4)/(90*T^4*(S + T)^2) + 
        (7*S^3)/(18*T^3*(S + T)^2) - (5*S^2)/(18*T^2*(S + T)^2) - 
        (17*S)/(30*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-4*I)/3)/(S + T)^2 - ((I/3)*S^3)/(T^3*(S + T)^2) - 
        (((4*I)/3)*S^2)/(T^2*(S + T)^2) - ((2*I)*S)/(T*(S + T)^2) - 
        ((I/3)*T)/(S*(S + T)^2)))/(S + T)^2 - (S^3*(S + 3*T)*Log[T])/
      (3*T*(S + T)) + (S^3*(2*S + 3*T)*Log[S + T])/(3*T*(S + T))) + 
   Log[T]^3*((Pi*S^4*T^2*(((179*I)/3)/(S + T)^2 + ((2*I)*S^3)/
         (T^3*(S + T)^2) + (((29*I)/3)*S^2)/(T^2*(S + T)^2) + 
        (((79*I)/3)*S)/(T*(S + T)^2) + ((111*I)*T)/(S*(S + T)^2) + 
        ((154*I)*T^2)/(S^2*(S + T)^2) + ((154*I)*T^3)/(S^3*(S + T)^2) + 
        ((110*I)*T^4)/(S^4*(S + T)^2) + (((166*I)/3)*T^5)/(S^5*(S + T)^2) + 
        (((58*I)/3)*T^6)/(S^6*(S + T)^2) + (((14*I)/3)*T^7)/(S^7*(S + T)^2) + 
        (((2*I)/3)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(21359/(180*(S + T)^2) + S^6/(210*T^6*(S + T)^2) - 
        (13*S^5)/(90*T^5*(S + T)^2) + (13*S^4)/(90*T^4*(S + T)^2) + 
        (7*S^3)/(18*T^3*(S + T)^2) + (1171*S^2)/(180*T^2*(S + T)^2) + 
        (771*S)/(20*T*(S + T)^2) + (24751*T)/(105*S*(S + T)^2) + 
        (57247*T^2)/(180*S^2*(S + T)^2) + (52771*T^3)/(180*S^3*(S + T)^2) + 
        (2159*T^4)/(12*S^4*(S + T)^2) + (3053*T^5)/(45*S^5*(S + T)^2) + 
        (584*T^6)/(45*S^6*(S + T)^2) + (23*T^7)/(30*S^7*(S + T)^2) + 
        (13*T^8)/(210*S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*((140*(S + T))/(3*S^3) + (5*(S + T))/(3*T^3) + 
        (22*(S + T))/(3*S*T^2) + (70*(S + T))/(3*S^2*T) + 
        (175*T*(S + T))/(3*S^4) + (140*T^2*(S + T))/(3*S^5) + 
        (70*T^3*(S + T))/(3*S^6) + (20*T^4*(S + T))/(3*S^7) + 
        (5*T^5*(S + T))/(3*S^8))*Log[S + T])/(S + T)^2) + 
   ((Pi*S^4*T^2*(((-4016*I)/15)/(S + T)^2 - ((16*I)*S^2)/(T^2*(S + T)^2) - 
        (((262*I)/3)*S)/(T*(S + T)^2) - (((11660*I)/21)*T)/(S*(S + T)^2) - 
        (((23519*I)/30)*T^2)/(S^2*(S + T)^2) - (((7479*I)/10)*T^3)/
         (S^3*(S + T)^2) - (((2815*I)/6)*T^4)/(S^4*(S + T)^2) - 
        (((1777*I)/10)*T^5)/(S^5*(S + T)^2) - (((973*I)/30)*T^6)/
         (S^6*(S + T)^2) - (((13*I)/10)*T^7)/(S^7*(S + T)^2) - 
        (((13*I)/70)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(87/(S + T)^2 + (2*S^3)/(T^3*(S + T)^2) + 
        (11*S^2)/(T^2*(S + T)^2) + (35*S)/(T*(S + T)^2) + 
        (166*T)/(S*(S + T)^2) + (231*T^2)/(S^2*(S + T)^2) + 
        (231*T^3)/(S^3*(S + T)^2) + (165*T^4)/(S^4*(S + T)^2) + 
        (83*T^5)/(S^5*(S + T)^2) + (29*T^6)/(S^6*(S + T)^2) + 
        (7*T^7)/(S^7*(S + T)^2) + T^8/(S^8*(S + T)^2)))/(S + T)^2)*
    PolyLog[2, -(S/T)] + Log[-S]^2*
    ((Pi^2*S^4*T^2*(-1/2*1/(S + T)^2 - S^3/(2*T^3*(S + T)^2) - 
        (3*S^2)/(2*T^2*(S + T)^2) - (3*S)/(2*T*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(30493/(12600*(S + T)^2) + (103*S^6)/(14700*T^6*(S + T)^2) + 
        (1073*S^5)/(3150*T^5*(S + T)^2) - (12317*S^4)/(12600*T^4*(S + T)^2) - 
        (109*S^3)/(504*T^3*(S + T)^2) + (7487*S^2)/(1260*T^2*(S + T)^2) + 
        (30493*S)/(4200*T*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((134*I)/15)/(S + T)^2 + ((4*I)*S^2)/(T^2*(S + T)^2) + 
        (((31*I)/3)*S)/(T*(S + T)^2) + (((363*I)/140)*T)/(S*(S + T)^2)))/
      (S + T)^2 + (3*S^3*Log[T]^2)/(2*T) + 
     ((S^4*T^2*(-134/(15*(S + T)^2) - (4*S^2)/(T^2*(S + T)^2) - 
          (31*S)/(3*T*(S + T)^2) - (363*T)/(140*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((4*I)/(S + T)^2 + (I*S^3)/(T^3*(S + T)^2) + 
          ((4*I)*S^2)/(T^2*(S + T)^2) + ((6*I)*S)/(T*(S + T)^2) + 
          (I*T)/(S*(S + T)^2)))/(S + T)^2)*Log[S + T] - 
     (S^3*(-S + T)*Log[S + T]^2)/(2*T*(S + T)) + 
     Log[T]*((Pi*S^4*T^2*(((-I)*(S + T))/T^3 - (I*(S + T))/(S*T^2)))/
        (S + T)^2 + (S^4*T^2*(-1/140*(S^3*(S + T))/T^6 + 
          (5*S^2*(S + T))/(21*T^5) - (191*S*(S + T))/(210*T^4) + 
          (151*(S + T))/(105*T^3) + (363*(S + T))/(140*S*T^2)))/(S + T)^2 - 
       (S^3*(2*S + T)*Log[S + T])/(T*(S + T))) + 
     (S^3*(S + 2*T)*PolyLog[2, -(S/T)])/(T*(S + T))) + 
   Log[T]^2*((Pi^2*S^4*T^2*(-89/(6*(S + T)^2) + (7*S^3)/(6*T^3*(S + T)^2) + 
        (4*S^2)/(T^2*(S + T)^2) + (3*S)/(2*T*(S + T)^2) - 
        (159*T)/(4*S*(S + T)^2) - (231*T^2)/(4*S^2*(S + T)^2) - 
        (231*T^3)/(4*S^3*(S + T)^2) - (165*T^4)/(4*S^4*(S + T)^2) - 
        (83*T^5)/(4*S^5*(S + T)^2) - (29*T^6)/(4*S^6*(S + T)^2) - 
        (7*T^7)/(4*S^7*(S + T)^2) - T^8/(4*S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((559*I)/60)/(S + T)^2 - (((247*I)/20)*S^2)/
         (T^2*(S + T)^2) - (((1661*I)/60)*S)/(T*(S + T)^2) + 
        (((4036*I)/35)*T)/(S*(S + T)^2) + (((1331*I)/6)*T^2)/
         (S^2*(S + T)^2) + (((727*I)/3)*T^3)/(S^3*(S + T)^2) + 
        ((164*I)*T^4)/(S^4*(S + T)^2) + (((3781*I)/60)*T^5)/(S^5*(S + T)^2) + 
        (((583*I)/60)*T^6)/(S^6*(S + T)^2) - (((7*I)/20)*T^7)/
         (S^7*(S + T)^2) + (((13*I)/140)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (S^4*T^2*(8263/(450*(S + T)^2) - (1613*S^2)/(200*T^2*(S + T)^2) - 
        (37817*S)/(1800*T*(S + T)^2) + (30869*T)/(180*S*(S + T)^2) + 
        (52387*T^2)/(140*S^2*(S + T)^2) + (285401*T^3)/(630*S^3*(S + T)^2) + 
        (210331*T^4)/(630*S^4*(S + T)^2) + (1771159*T^5)/
         (12600*S^5*(S + T)^2) + (321527*T^6)/(12600*S^6*(S + T)^2) - 
        (67*T^7)/(1050*S^7*(S + T)^2) + (2161*T^8)/(14700*S^8*(S + T)^2)))/
      (S + T)^2 + ((S^4*T^2*(-7211/(30*(S + T)^2) - S^6/(70*T^6*(S + T)^2) + 
          (13*S^5)/(30*T^5*(S + T)^2) - (13*S^4)/(30*T^4*(S + T)^2) - 
          (7*S^3)/(6*T^3*(S + T)^2) - (19*S^2)/(6*T^2*(S + T)^2) - 
          (1639*S)/(30*T*(S + T)^2) - (229933*T)/(420*S*(S + T)^2) - 
          (23519*T^2)/(30*S^2*(S + T)^2) - (7479*T^3)/(10*S^3*(S + T)^2) - 
          (2815*T^4)/(6*S^4*(S + T)^2) - (1777*T^5)/(10*S^5*(S + T)^2) - 
          (973*T^6)/(30*S^6*(S + T)^2) - (13*T^7)/(10*S^7*(S + T)^2) - 
          (13*T^8)/(70*S^8*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((-170*I)/(S + T)^2 - ((3*I)*S^3)/(T^3*(S + T)^2) - 
          ((18*I)*S^2)/(T^2*(S + T)^2) - ((64*I)*S)/(T*(S + T)^2) - 
          ((331*I)*T)/(S*(S + T)^2) - ((462*I)*T^2)/(S^2*(S + T)^2) - 
          ((462*I)*T^3)/(S^3*(S + T)^2) - ((330*I)*T^4)/(S^4*(S + T)^2) - 
          ((166*I)*T^5)/(S^5*(S + T)^2) - ((58*I)*T^6)/(S^6*(S + T)^2) - 
          ((14*I)*T^7)/(S^7*(S + T)^2) - ((2*I)*T^8)/(S^8*(S + T)^2)))/
        (S + T)^2)*Log[S + T] + 
     (S^4*T^2*((-14*(S + T))/S^3 - (S + T)/(2*T^3) - (3*(S + T))/(S*T^2) - 
        (7*(S + T))/(S^2*T) - (35*T*(S + T))/(2*S^4) - (14*T^2*(S + T))/S^5 - 
        (7*T^3*(S + T))/S^6 - (2*T^4*(S + T))/S^7 - (T^5*(S + T))/(2*S^8))*
       Log[S + T]^2)/(S + T)^2 + 
     (S^4*T^2*((-28*(S + T))/S^3 - (2*(S + T))/T^3 - (5*(S + T))/(S*T^2) - 
        (14*(S + T))/(S^2*T) - (35*T*(S + T))/S^4 - (28*T^2*(S + T))/S^5 - 
        (14*T^3*(S + T))/S^6 - (4*T^4*(S + T))/S^7 - (T^5*(S + T))/S^8)*
       PolyLog[2, -(S/T)])/(S + T)^2) + 
   Log[S + T]^2*((Pi*S^4*T^2*((((-734*I)/15)*(S + T))/S^3 - 
        ((4*I)*(S + T))/(S*T^2) - (((64*I)/3)*(S + T))/(S^2*T) - 
        (((5059*I)/84)*T*(S + T))/S^4 - (((1511*I)/35)*T^2*(S + T))/S^5 - 
        (((3113*I)/210)*T^3*(S + T))/S^6 - (((13*I)/35)*T^4*(S + T))/S^7 - 
        (((13*I)/140)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*((181561*(S + T))/(1050*S^3) + (103*S^3*(S + T))/(14700*T^6) + 
        (2693*S^2*(S + T))/(8820*T^5) - (130013*S*(S + T))/(88200*T^4) + 
        (115903*(S + T))/(44100*T^3) + (588151*(S + T))/(22050*S*T^2) + 
        (148949*(S + T))/(1575*S^2*T) + (270673*T*(S + T))/(1470*S^4) + 
        (5125369*T^2*(S + T))/(44100*S^5) + (3020099*T^3*(S + T))/
         (88200*S^6) + (24709*T^4*(S + T))/(14700*S^7) + 
        (2161*T^5*(S + T))/(14700*S^8)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((35*(S + T))/(3*S^3) + (2*(S + T))/(3*T^3) + 
        (5*(S + T))/(2*S*T^2) + (35*(S + T))/(6*S^2*T) + 
        (175*T*(S + T))/(12*S^4) + (35*T^2*(S + T))/(3*S^5) + 
        (35*T^3*(S + T))/(6*S^6) + (5*T^4*(S + T))/(3*S^7) + 
        (5*T^5*(S + T))/(12*S^8)))/(S + T)^2 + 
     (S^4*T^2*((28*(S + T))/S^3 + (S + T)/T^3 + (3*(S + T))/(S*T^2) + 
        (14*(S + T))/(S^2*T) + (35*T*(S + T))/S^4 + (28*T^2*(S + T))/S^5 + 
        (14*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + (T^5*(S + T))/S^8)*
       PolyLog[2, -(S/T)])/(S + T)^2) + 
   ((S^4*T^2*(363/(10*(S + T)^2) - S^6/(70*T^6*(S + T)^2) + 
        (13*S^5)/(30*T^5*(S + T)^2) - (13*S^4)/(30*T^4*(S + T)^2) - 
        (7*S^3)/(6*T^3*(S + T)^2) + (101*S^2)/(6*T^2*(S + T)^2) + 
        (1291*S)/(30*T*(S + T)^2) + (363*T)/(35*S*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*((-158*I)/(S + T)^2 - ((6*I)*S^2)/(T^2*(S + T)^2) - 
        ((46*I)*S)/(T*(S + T)^2) - ((328*I)*T)/(S*(S + T)^2) - 
        ((462*I)*T^2)/(S^2*(S + T)^2) - ((462*I)*T^3)/(S^3*(S + T)^2) - 
        ((330*I)*T^4)/(S^4*(S + T)^2) - ((166*I)*T^5)/(S^5*(S + T)^2) - 
        ((58*I)*T^6)/(S^6*(S + T)^2) - ((14*I)*T^7)/(S^7*(S + T)^2) - 
        ((2*I)*T^8)/(S^8*(S + T)^2)))/(S + T)^2)*PolyLog[3, -(S/T)] + 
   ((S^4*T^2*((-1468*(S + T))/(15*S^3) - (S^3*(S + T))/(70*T^6) + 
        (10*S^2*(S + T))/(21*T^5) - (191*S*(S + T))/(105*T^4) + 
        (302*(S + T))/(105*T^3) - (197*(S + T))/(70*S*T^2) - 
        (128*(S + T))/(3*S^2*T) - (5059*T*(S + T))/(42*S^4) - 
        (3022*T^2*(S + T))/(35*S^5) - (3113*T^3*(S + T))/(105*S^6) - 
        (26*T^4*(S + T))/(35*S^7) - (13*T^5*(S + T))/(70*S^8)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-56*I)*(S + T))/S^3 - ((6*I)*(S + T))/(S*T^2) - 
        ((28*I)*(S + T))/(S^2*T) - ((70*I)*T*(S + T))/S^4 - 
        ((56*I)*T^2*(S + T))/S^5 - ((28*I)*T^3*(S + T))/S^6 - 
        ((8*I)*T^4*(S + T))/S^7 - ((2*I)*T^5*(S + T))/S^8))/(S + T)^2)*
    PolyLog[3, (S + T)/T] + (S^4*T^2*((56*(S + T))/S^3 + (2*(S + T))/T^3 + 
      (6*(S + T))/(S*T^2) + (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + 
      (56*T^2*(S + T))/S^5 + (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + 
      (2*T^5*(S + T))/S^8)*PolyLog[4, -(S/T)])/(S + T)^2 + 
   (S^4*T^2*((56*(S + T))/S^3 + (4*(S + T))/T^3 + (10*(S + T))/(S*T^2) + 
      (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
      (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
     PolyLog[4, S/(S + T)])/(S + T)^2 - 
   (2*S^3*(S + 2*T)*PolyLog[4, (S + T)/T])/(T*(S + T)) + 
   (S^4*T^2*(232/(S + T)^2 + (46*S)/(T*(S + T)^2) + 
      (8173*T)/(15*S*(S + T)^2) + (23519*T^2)/(30*S^2*(S + T)^2) + 
      (7479*T^3)/(10*S^3*(S + T)^2) + (2815*T^4)/(6*S^4*(S + T)^2) + 
      (1777*T^5)/(10*S^5*(S + T)^2) + (973*T^6)/(30*S^6*(S + T)^2) + 
      (13*T^7)/(10*S^7*(S + T)^2) + (13*T^8)/(70*S^8*(S + T)^2))*Zeta[3])/
    (S + T)^2 + Log[-S]*
    ((S^4*T^2*(-47227/(9800*(S + T)^2) - S^5/(3675*T^5*(S + T)^2) + 
        (3895*S^4)/(3528*T^4*(S + T)^2) - (46049*S^3)/(17640*T^3*(S + T)^2) - 
        (117773*S^2)/(8820*T^2*(S + T)^2) - (141681*S)/(9800*T*(S + T)^2)))/
      (S + T)^2 + (Pi^2*S^4*T^2*(-17/(60*(S + T)^2) + 
        S^6/(140*T^6*(S + T)^2) - (13*S^5)/(60*T^5*(S + T)^2) + 
        (13*S^4)/(60*T^4*(S + T)^2) + (7*S^3)/(12*T^3*(S + T)^2) - 
        (5*S^2)/(12*T^2*(S + T)^2) - (17*S)/(20*T*(S + T)^2)))/(S + T)^2 + 
     (Pi^3*S^4*T^2*(((2*I)/3)/(S + T)^2 + ((I/6)*S^3)/(T^3*(S + T)^2) + 
        (((2*I)/3)*S^2)/(T^2*(S + T)^2) + (I*S)/(T*(S + T)^2) + 
        ((I/6)*T)/(S*(S + T)^2)))/(S + T)^2 + 
     (Pi*S^4*T^2*(((-8578*I)/225)/(S + T)^2 - ((16*I)*S^2)/(T^2*(S + T)^2) - 
        (((385*I)/9)*S)/(T*(S + T)^2) - (((83501*I)/7350)*T)/(S*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*((28*(S + T))/S^3 + (S + T)/(3*T^3) + 
        (4*(S + T))/(S*T^2) + (14*(S + T))/(S^2*T) + (35*T*(S + T))/S^4 + 
        (28*T^2*(S + T))/S^5 + (14*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + 
        (T^5*(S + T))/S^8)*Log[T]^3)/(S + T)^2 + 
     ((S^4*T^2*(-130411/(3150*(S + T)^2) - (103*S^6)/(7350*T^6*(S + T)^2) - 
          (2101*S^5)/(3150*T^5*(S + T)^2) + (4771*S^4)/(3150*T^4*(S + T)^2) + 
          (137*S^3)/(126*T^3*(S + T)^2) - (14897*S^2)/(630*T^2*(S + T)^2) - 
          (165707*S)/(3150*T*(S + T)^2) - (83501*T)/(7350*S*(S + T)^2)))/
        (S + T)^2 + (Pi*S^4*T^2*(((-268*I)/15)/(S + T)^2 - 
          ((8*I)*S^2)/(T^2*(S + T)^2) - (((62*I)/3)*S)/(T*(S + T)^2) - 
          (((363*I)/70)*T)/(S*(S + T)^2)))/(S + T)^2 + 
       (Pi^2*S^4*T^2*(43/(6*(S + T)^2) + (2*S^3)/(3*T^3*(S + T)^2) + 
          (25*S^2)/(6*T^2*(S + T)^2) + (17*S)/(2*T*(S + T)^2) + 
          (13*T)/(6*S*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     ((S^4*T^2*((-734*(S + T))/(15*S^3) - (S^3*(S + T))/(70*T^6) + 
          (10*S^2*(S + T))/(21*T^5) - (191*S*(S + T))/(105*T^4) + 
          (302*(S + T))/(105*T^3) + (83*(S + T))/(70*S*T^2) - 
          (64*(S + T))/(3*S^2*T) - (5059*T*(S + T))/(84*S^4) - 
          (1511*T^2*(S + T))/(35*S^5) - (3113*T^3*(S + T))/(210*S^6) - 
          (13*T^4*(S + T))/(35*S^7) - (13*T^5*(S + T))/(140*S^8)))/
        (S + T)^2 + (Pi*S^4*T^2*(((-28*I)*(S + T))/S^3 - (I*(S + T))/T^3 - 
          ((4*I)*(S + T))/(S*T^2) - ((14*I)*(S + T))/(S^2*T) - 
          ((35*I)*T*(S + T))/S^4 - ((28*I)*T^2*(S + T))/S^5 - 
          ((14*I)*T^3*(S + T))/S^6 - ((4*I)*T^4*(S + T))/S^7 - 
          (I*T^5*(S + T))/S^8))/(S + T)^2)*Log[S + T]^2 - 
     (S^3*(S + 3*T)*Log[S + T]^3)/(3*T*(S + T)) + 
     Log[T]^2*((S^4*T^2*(-714/(5*(S + T)^2) - (12*S^2)/(T^2*(S + T)^2) - 
          (54*S)/(T*(S + T)^2) - (117689*T)/(420*S*(S + T)^2) - 
          (23519*T^2)/(60*S^2*(S + T)^2) - (7479*T^3)/(20*S^3*(S + T)^2) - 
          (2815*T^4)/(12*S^4*(S + T)^2) - (1777*T^5)/(20*S^5*(S + T)^2) - 
          (973*T^6)/(60*S^6*(S + T)^2) - (13*T^7)/(20*S^7*(S + T)^2) - 
          (13*T^8)/(140*S^8*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*((-83*I)/(S + T)^2 - (I*S^3)/(T^3*(S + T)^2) - 
          ((7*I)*S^2)/(T^2*(S + T)^2) - ((29*I)*S)/(T*(S + T)^2) - 
          ((165*I)*T)/(S*(S + T)^2) - ((231*I)*T^2)/(S^2*(S + T)^2) - 
          ((231*I)*T^3)/(S^3*(S + T)^2) - ((165*I)*T^4)/(S^4*(S + T)^2) - 
          ((83*I)*T^5)/(S^5*(S + T)^2) - ((29*I)*T^6)/(S^6*(S + T)^2) - 
          ((7*I)*T^7)/(S^7*(S + T)^2) - (I*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
       (S^4*T^2*((-36*(S + T)^2)/S^4 - (S + T)^2/(S*T^3) - 
          (8*(S + T)^2)/(S^2*T^2) - (20*(S + T)^2)/(S^3*T) - 
          (34*T*(S + T)^2)/S^5 - (22*T^2*(S + T)^2)/S^6 - 
          (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*Log[S + T])/
        (S + T)^2) + Log[T]*((Pi^2*S^4*T^2*(-22/(3*(S + T)^2) - 
          (5*S^3)/(6*T^3*(S + T)^2) - (14*S^2)/(3*T^2*(S + T)^2) - 
          (9*S)/(T*(S + T)^2) - (13*T)/(6*S*(S + T)^2)))/(S + T)^2 + 
       (Pi*S^4*T^2*(((268*I)/15)/(S + T)^2 + ((8*I)*S^2)/(T^2*(S + T)^2) + 
          (((62*I)/3)*S)/(T*(S + T)^2) + (((363*I)/70)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(8578/(225*(S + T)^2) + 
          (16*S^2)/(T^2*(S + T)^2) + (385*S)/(9*T*(S + T)^2) + 
          (83501*T)/(7350*S*(S + T)^2)))/(S + T)^2 + 
       ((Pi*S^4*T^2*((166*I)/(S + T)^2 + ((2*I)*S^3)/(T^3*(S + T)^2) + 
            ((14*I)*S^2)/(T^2*(S + T)^2) + ((58*I)*S)/(T*(S + T)^2) + 
            ((330*I)*T)/(S*(S + T)^2) + ((462*I)*T^2)/(S^2*(S + T)^2) + 
            ((462*I)*T^3)/(S^3*(S + T)^2) + ((330*I)*T^4)/(S^4*(S + T)^2) + 
            ((166*I)*T^5)/(S^5*(S + T)^2) + ((58*I)*T^6)/(S^6*(S + T)^2) + 
            ((14*I)*T^7)/(S^7*(S + T)^2) + ((2*I)*T^8)/(S^8*(S + T)^2)))/
          (S + T)^2 + (S^4*T^2*(2493/(10*(S + T)^2) + 
            S^6/(70*T^6*(S + T)^2) - (13*S^5)/(30*T^5*(S + T)^2) + 
            (13*S^4)/(30*T^4*(S + T)^2) + (7*S^3)/(6*T^3*(S + T)^2) + 
            (43*S^2)/(6*T^2*(S + T)^2) + (1949*S)/(30*T*(S + T)^2) + 
            (115511*T)/(210*S*(S + T)^2) + (23519*T^2)/(30*S^2*(S + T)^2) + 
            (7479*T^3)/(10*S^3*(S + T)^2) + (2815*T^4)/(6*S^4*(S + T)^2) + 
            (1777*T^5)/(10*S^5*(S + T)^2) + (973*T^6)/(30*S^6*(S + T)^2) + 
            (13*T^7)/(10*S^7*(S + T)^2) + (13*T^8)/(70*S^8*(S + T)^2)))/
          (S + T)^2)*Log[S + T] + (S^4*T^2*((28*(S + T))/S^3 + (S + T)/T^3 + 
          (6*(S + T))/(S*T^2) + (14*(S + T))/(S^2*T) + (35*T*(S + T))/S^4 + 
          (28*T^2*(S + T))/S^5 + (14*T^3*(S + T))/S^6 + (4*T^4*(S + T))/S^7 + 
          (T^5*(S + T))/S^8)*Log[S + T]^2)/(S + T)^2) + 
     (S^4*T^2*(-363/(10*(S + T)^2) + S^6/(70*T^6*(S + T)^2) - 
        (13*S^5)/(30*T^5*(S + T)^2) + (13*S^4)/(30*T^4*(S + T)^2) + 
        (7*S^3)/(6*T^3*(S + T)^2) - (101*S^2)/(6*T^2*(S + T)^2) - 
        (1291*S)/(30*T*(S + T)^2) - (363*T)/(35*S*(S + T)^2))*
       PolyLog[2, -(S/T)])/(S + T)^2 + (2*S^4*PolyLog[3, (S + T)/T])/
      (T*(S + T)) + (S^4*T^2*(14/(3*(S + T)^2) + (14*S^3)/(3*T^3*(S + T)^2) + 
        (14*S^2)/(T^2*(S + T)^2) + (14*S)/(T*(S + T)^2))*Zeta[3])/
      (S + T)^2) + 
   Log[T]*((S^4*T^2*(25778401/(27000*(S + T)^2) + (12032*S^2)/
         (375*T^2*(S + T)^2) + (965288*S)/(3375*T*(S + T)^2) + 
        (11596541*T)/(6750*S*(S + T)^2) + (93827107*T^2)/
         (49000*S^2*(S + T)^2) + (1821296797*T^3)/(1323000*S^3*(S + T)^2) + 
        (161100391*T^4)/(264600*S^4*(S + T)^2) + (7552109*T^5)/
         (52920*S^5*(S + T)^2) + (450461*T^6)/(29400*S^6*(S + T)^2) + 
        (9113*T^7)/(3675*S^7*(S + T)^2)))/(S + T)^2 + 
     (Pi^3*S^4*T^2*(((40*I)/3)/(S + T)^2 - ((I/3)*S^3)/(T^3*(S + T)^2) - 
        ((I/3)*S^2)/(T^2*(S + T)^2) + (((10*I)/3)*S)/(T*(S + T)^2) + 
        (((55*I)/2)*T)/(S*(S + T)^2) + (((77*I)/2)*T^2)/(S^2*(S + T)^2) + 
        (((77*I)/2)*T^3)/(S^3*(S + T)^2) + (((55*I)/2)*T^4)/(S^4*(S + T)^2) + 
        (((83*I)/6)*T^5)/(S^5*(S + T)^2) + (((29*I)/6)*T^6)/(S^6*(S + T)^2) + 
        (((7*I)/6)*T^7)/(S^7*(S + T)^2) + ((I/6)*T^8)/(S^8*(S + T)^2)))/
      (S + T)^2 + (Pi*S^4*T^2*(((-8263*I)/225)/(S + T)^2 + 
        (((1613*I)/100)*S^2)/(T^2*(S + T)^2) + (((37817*I)/900)*S)/
         (T*(S + T)^2) - (((30869*I)/90)*T)/(S*(S + T)^2) - 
        (((52387*I)/70)*T^2)/(S^2*(S + T)^2) - (((285401*I)/315)*T^3)/
         (S^3*(S + T)^2) - (((210331*I)/315)*T^4)/(S^4*(S + T)^2) - 
        (((1771159*I)/6300)*T^5)/(S^5*(S + T)^2) - (((321527*I)/6300)*T^6)/
         (S^6*(S + T)^2) + (((67*I)/525)*T^7)/(S^7*(S + T)^2) - 
        (((2161*I)/7350)*T^8)/(S^8*(S + T)^2)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*(-679/(40*(S + T)^2) - S^6/(105*T^6*(S + T)^2) + 
        (13*S^5)/(45*T^5*(S + T)^2) - (13*S^4)/(45*T^4*(S + T)^2) - 
        (7*S^3)/(9*T^3*(S + T)^2) - (187*S^2)/(360*T^2*(S + T)^2) - 
        (2959*S)/(360*T*(S + T)^2) + (2923*T)/(420*S*(S + T)^2) + 
        (22613*T^2)/(360*S^2*(S + T)^2) + (34469*T^3)/(360*S^3*(S + T)^2) + 
        (1777*T^4)/(24*S^4*(S + T)^2) + (5237*T^5)/(180*S^5*(S + T)^2) + 
        (581*T^6)/(180*S^6*(S + T)^2) - (11*T^7)/(15*S^7*(S + T)^2) + 
        (13*T^8)/(210*S^8*(S + T)^2)))/(S + T)^2 + 
     ((Pi*S^4*T^2*(((268*I)/15)/(S + T)^2 + ((8*I)*S^2)/(T^2*(S + T)^2) + 
          (((62*I)/3)*S)/(T*(S + T)^2) + (((363*I)/70)*T)/(S*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(-114403/(225*(S + T)^2) - 
          (16*S^2)/(T^2*(S + T)^2) - (1213*S)/(9*T*(S + T)^2) - 
          (24772847*T)/(22050*S*(S + T)^2) - (5053763*T^2)/
           (3150*S^2*(S + T)^2) - (1608013*T^3)/(1050*S^3*(S + T)^2) - 
          (604549*T^4)/(630*S^4*(S + T)^2) - (379789*T^5)/
           (1050*S^5*(S + T)^2) - (203941*T^6)/(3150*S^6*(S + T)^2) - 
          (2161*T^7)/(1050*S^7*(S + T)^2) - (2161*T^8)/(7350*S^8*(S + T)^2)))/
        (S + T)^2 + (Pi^2*S^4*T^2*(-131/(6*(S + T)^2) - 
          (7*S^3)/(6*T^3*(S + T)^2) - (13*S^2)/(2*T^2*(S + T)^2) - 
          (89*S)/(6*T*(S + T)^2) - (179*T)/(6*S*(S + T)^2) - 
          (77*T^2)/(2*S^2*(S + T)^2) - (77*T^3)/(2*S^3*(S + T)^2) - 
          (55*T^4)/(2*S^4*(S + T)^2) - (83*T^5)/(6*S^5*(S + T)^2) - 
          (29*T^6)/(6*S^6*(S + T)^2) - (7*T^7)/(6*S^7*(S + T)^2) - 
          T^8/(6*S^8*(S + T)^2)))/(S + T)^2)*Log[S + T] + 
     ((Pi*S^4*T^2*(((28*I)*(S + T))/S^3 + (I*(S + T))/T^3 + 
          ((4*I)*(S + T))/(S*T^2) + ((14*I)*(S + T))/(S^2*T) + 
          ((35*I)*T*(S + T))/S^4 + ((28*I)*T^2*(S + T))/S^5 + 
          ((14*I)*T^3*(S + T))/S^6 + ((4*I)*T^4*(S + T))/S^7 + 
          (I*T^5*(S + T))/S^8))/(S + T)^2 + 
       (S^4*T^2*((1468*(S + T))/(15*S^3) + (S^3*(S + T))/(140*T^6) - 
          (5*S^2*(S + T))/(21*T^5) + (191*S*(S + T))/(210*T^4) - 
          (151*(S + T))/(105*T^3) + (757*(S + T))/(140*S*T^2) + 
          (128*(S + T))/(3*S^2*T) + (5059*T*(S + T))/(42*S^4) + 
          (3022*T^2*(S + T))/(35*S^5) + (3113*T^3*(S + T))/(105*S^6) + 
          (26*T^4*(S + T))/(35*S^7) + (13*T^5*(S + T))/(70*S^8)))/(S + T)^2)*
      Log[S + T]^2 + (S^4*T^2*((-56*(S + T))/(3*S^3) - (2*(S + T))/(3*T^3) - 
        (7*(S + T))/(3*S*T^2) - (28*(S + T))/(3*S^2*T) - 
        (70*T*(S + T))/(3*S^4) - (56*T^2*(S + T))/(3*S^5) - 
        (28*T^3*(S + T))/(3*S^6) - (8*T^4*(S + T))/(3*S^7) - 
        (2*T^5*(S + T))/(3*S^8))*Log[S + T]^3)/(S + T)^2 + 
     ((Pi*S^4*T^2*((174*I)/(S + T)^2 + ((4*I)*S^3)/(T^3*(S + T)^2) + 
          ((22*I)*S^2)/(T^2*(S + T)^2) + ((70*I)*S)/(T*(S + T)^2) + 
          ((332*I)*T)/(S*(S + T)^2) + ((462*I)*T^2)/(S^2*(S + T)^2) + 
          ((462*I)*T^3)/(S^3*(S + T)^2) + ((330*I)*T^4)/(S^4*(S + T)^2) + 
          ((166*I)*T^5)/(S^5*(S + T)^2) + ((58*I)*T^6)/(S^6*(S + T)^2) + 
          ((14*I)*T^7)/(S^7*(S + T)^2) + ((2*I)*T^8)/(S^8*(S + T)^2)))/
        (S + T)^2 + (S^4*T^2*(4016/(15*(S + T)^2) + 
          (16*S^2)/(T^2*(S + T)^2) + (262*S)/(3*T*(S + T)^2) + 
          (11660*T)/(21*S*(S + T)^2) + (23519*T^2)/(30*S^2*(S + T)^2) + 
          (7479*T^3)/(10*S^3*(S + T)^2) + (2815*T^4)/(6*S^4*(S + T)^2) + 
          (1777*T^5)/(10*S^5*(S + T)^2) + (973*T^6)/(30*S^6*(S + T)^2) + 
          (13*T^7)/(10*S^7*(S + T)^2) + (13*T^8)/(70*S^8*(S + T)^2)))/
        (S + T)^2)*PolyLog[2, -(S/T)] + 
     (S^4*T^2*((56*(S + T))/S^3 + (6*(S + T))/(S*T^2) + 
        (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
        (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       PolyLog[3, -(S/T)])/(S + T)^2 + 
     (S^4*T^2*((56*(S + T))/S^3 + (6*(S + T))/(S*T^2) + 
        (28*(S + T))/(S^2*T) + (70*T*(S + T))/S^4 + (56*T^2*(S + T))/S^5 + 
        (28*T^3*(S + T))/S^6 + (8*T^4*(S + T))/S^7 + (2*T^5*(S + T))/S^8)*
       PolyLog[3, (S + T)/T])/(S + T)^2 + 
     (S^4*T^2*(-144/(S + T)^2 - (4*S^2)/(3*T^2*(S + T)^2) - 
        (32*S)/(T*(S + T)^2) - (970*T)/(3*S*(S + T)^2) - 
        (462*T^2)/(S^2*(S + T)^2) - (462*T^3)/(S^3*(S + T)^2) - 
        (330*T^4)/(S^4*(S + T)^2) - (166*T^5)/(S^5*(S + T)^2) - 
        (58*T^6)/(S^6*(S + T)^2) - (14*T^7)/(S^7*(S + T)^2) - 
        (2*T^8)/(S^8*(S + T)^2))*Zeta[3])/(S + T)^2) + 
   Pi*((S^4*T^2*(((-25778401*I)/27000)/(S + T)^2 - (((12032*I)/375)*S^2)/
         (T^2*(S + T)^2) - (((965288*I)/3375)*S)/(T*(S + T)^2) - 
        (((11596541*I)/6750)*T)/(S*(S + T)^2) - (((93827107*I)/49000)*T^2)/
         (S^2*(S + T)^2) - (((1821296797*I)/1323000)*T^3)/(S^3*(S + T)^2) - 
        (((161100391*I)/264600)*T^4)/(S^4*(S + T)^2) - 
        (((7552109*I)/52920)*T^5)/(S^5*(S + T)^2) - (((450461*I)/29400)*T^6)/
         (S^6*(S + T)^2) - (((9113*I)/3675)*T^7)/(S^7*(S + T)^2)))/
      (S + T)^2 + (S^4*T^2*((144*I)/(S + T)^2 + (((4*I)/3)*S^2)/
         (T^2*(S + T)^2) + ((32*I)*S)/(T*(S + T)^2) + 
        (((970*I)/3)*T)/(S*(S + T)^2) + ((462*I)*T^2)/(S^2*(S + T)^2) + 
        ((462*I)*T^3)/(S^3*(S + T)^2) + ((330*I)*T^4)/(S^4*(S + T)^2) + 
        ((166*I)*T^5)/(S^5*(S + T)^2) + ((58*I)*T^6)/(S^6*(S + T)^2) + 
        ((14*I)*T^7)/(S^7*(S + T)^2) + ((2*I)*T^8)/(S^8*(S + T)^2))*Zeta[3])/
      (S + T)^2) + Log[S + T]*
    ((S^4*T^2*((-56932454*(S + T))/(165375*S^3) + (S^2*(S + T))/(3675*T^5) - 
        (13831*S*(S + T))/(12600*T^4) + (125221*(S + T))/(22050*T^3) - 
        (28055267*(S + T))/(441000*S*T^2) - (40559741*(S + T))/
         (165375*S^2*T) - (2950837*T*(S + T))/(10584*S^4) - 
        (7699831*T^2*(S + T))/(66150*S^5) - (39797*T^3*(S + T))/(4200*S^6) - 
        (9113*T^4*(S + T))/(3675*S^7)))/(S + T)^2 + 
     (Pi^2*S^4*T^2*((-2563*(S + T))/(90*S^3) + (S^3*(S + T))/(105*T^6) - 
        (20*S^2*(S + T))/(63*T^5) + (382*S*(S + T))/(315*T^4) - 
        (604*(S + T))/(315*T^3) - (907*(S + T))/(168*S*T^2) - 
        (2051*(S + T))/(180*S^2*T) - (6127*T*(S + T))/(168*S^4) - 
        (16837*T^2*(S + T))/(630*S^5) - (11717*T^3*(S + T))/(1260*S^6) - 
        (17*T^4*(S + T))/(210*S^7) - (13*T^5*(S + T))/(210*S^8)))/(S + T)^2 + 
     (Pi^3*S^4*T^2*((((-14*I)/3)*(S + T))/S^3 - ((I/6)*(S + T))/T^3 - 
        (((2*I)/3)*(S + T))/(S*T^2) - (((7*I)/3)*(S + T))/(S^2*T) - 
        (((35*I)/6)*T*(S + T))/S^4 - (((14*I)/3)*T^2*(S + T))/S^5 - 
        (((7*I)/3)*T^3*(S + T))/S^6 - (((2*I)/3)*T^4*(S + T))/S^7 - 
        ((I/6)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (Pi*S^4*T^2*((((45028*I)/225)*(S + T))/S^3 + ((16*I)*(S + T))/(S*T^2) + 
        (((781*I)/9)*(S + T))/(S^2*T) + (((1088293*I)/4410)*T*(S + T))/S^4 + 
        (((650044*I)/3675)*T^2*(S + T))/S^5 + 
        (((665171*I)/11025)*T^3*(S + T))/S^6 + (((4322*I)/3675)*T^4*(S + T))/
         S^7 + (((2161*I)/7350)*T^5*(S + T))/S^8))/(S + T)^2 + 
     (S^4*T^2*((-1468*(S + T))/(15*S^3) - (S^3*(S + T))/(70*T^6) + 
        (10*S^2*(S + T))/(21*T^5) - (191*S*(S + T))/(105*T^4) + 
        (302*(S + T))/(105*T^3) - (197*(S + T))/(70*S*T^2) - 
        (128*(S + T))/(3*S^2*T) - (5059*T*(S + T))/(42*S^4) - 
        (3022*T^2*(S + T))/(35*S^5) - (3113*T^3*(S + T))/(105*S^6) - 
        (26*T^4*(S + T))/(35*S^7) - (13*T^5*(S + T))/(70*S^8))*
       PolyLog[2, -(S/T)])/(S + T)^2 + 
     (S^4*T^2*((-36*(S + T)^2)/S^4 - (2*(S + T)^2)/(S*T^3) - 
        (8*(S + T)^2)/(S^2*T^2) - (20*(S + T)^2)/(S^3*T) - 
        (34*T*(S + T)^2)/S^5 - (22*T^2*(S + T)^2)/S^6 - 
        (6*T^3*(S + T)^2)/S^7 - (2*T^4*(S + T)^2)/S^8)*PolyLog[3, -(S/T)])/
      (S + T)^2 + (S^4*T^2*((-14*(S + T))/(3*T^3) - (14*(S + T))/(3*S*T^2))*
       Zeta[3])/(S + T)^2))


==> anc/oneloop/mppp_s-channel.m <==
S^6*(1/(180*(S + T)^4) + T/(36*S*(S + T)^4) + (11*T^2)/(180*S^2*(S + T)^4) + 
   (7*T^3)/(90*S^3*(S + T)^4) + (11*T^4)/(180*S^4*(S + T)^4) + 
   T^5/(36*S^5*(S + T)^4) + T^6/(180*S^6*(S + T)^4)) + 
 ep*(Pi*S^6*(((319*I)/252)/(S + T)^4 + ((I/21)*S^3)/(T^3*(S + T)^4) + 
     (((13*I)/42)*S^2)/(T^2*(S + T)^4) + (((107*I)/126)*S)/(T*(S + T)^4) + 
     (((153*I)/140)*T)/(S*(S + T)^4) + (((131*I)/252)*T^2)/(S^2*(S + T)^4) + 
     ((I/6)*T^3)/(S^3*(S + T)^4) + ((I/12)*T^4)/(S^4*(S + T)^4) + 
     ((I/36)*T^5)/(S^5*(S + T)^4) + ((I/180)*T^6)/(S^6*(S + T)^4)) + 
   S^6*(-4447/(12600*(S + T)^4) - S^2/(42*T^2*(S + T)^4) - 
     S/(7*T*(S + T)^4) - (1147*T)/(2520*S*(S + T)^4) - 
     (4517*T^2)/(12600*S^2*(S + T)^4) - (247*T^3)/(900*S^3*(S + T)^4) - 
     (4517*T^4)/(12600*S^4*(S + T)^4) - (1147*T^5)/(2520*S^5*(S + T)^4) - 
     (4447*T^6)/(12600*S^6*(S + T)^4) - T^7/(7*S^7*(S + T)^4) - 
     T^8/(42*S^8*(S + T)^4)) + Pi^2*S^6*(-1/42*T^3/(S^3*(S + T)^4) - 
     T^4/(6*S^4*(S + T)^4) - T^5/(2*S^5*(S + T)^4) - 
     (5*T^6)/(6*S^6*(S + T)^4) - (5*T^7)/(6*S^7*(S + T)^4) - 
     T^8/(2*S^8*(S + T)^4) - T^9/(6*S^9*(S + T)^4) - 
     T^10/(42*S^10*(S + T)^4)) + 
   S^6*(-5/(6*(S + T)^4) - S^4/(42*T^4*(S + T)^4) - S^3/(6*T^3*(S + T)^4) - 
     S^2/(2*T^2*(S + T)^4) - (5*S)/(6*T*(S + T)^4) - T/(2*S*(S + T)^4) - 
     T^2/(6*S^2*(S + T)^4))*Log[S]^2 + 
   S^6*(-1/6*T^4/(S^4*(S + T)^4) - T^5/(2*S^5*(S + T)^4) - 
     (5*T^6)/(6*S^6*(S + T)^4) - (5*T^7)/(6*S^7*(S + T)^4) - 
     T^8/(2*S^8*(S + T)^4) - T^9/(6*S^9*(S + T)^4) - 
     T^10/(42*S^10*(S + T)^4))*Log[-T]^2 + 
   (Pi*S^6*((-1/21*I)/T^4 - (I/7)/(S*T^3) - (I/7)/(S^2*T^2) - 
       (I/21)/(S^3*T)) + S^6*(1/(84*S^4) + 1/(21*S*T^3) + 5/(42*S^2*T^2) + 
       11/(126*S^3*T) - T/(420*S^5) + T^2/(84*S^6) + (11*T^3)/(126*S^7) + 
       (5*T^4)/(42*S^8) + T^5/(21*S^9)))*Log[S + T] + 
   S^6*(-1/42*1/T^4 - 1/(14*S*T^3) - 1/(14*S^2*T^2) - 1/(42*S^3*T) - 
     T^3/(42*S^7) - T^4/(14*S^8) - T^5/(14*S^9) - T^6/(42*S^10))*
    Log[S + T]^2 + Log[S]*(Pi*S^6*(((5*I)/3)/(S + T)^4 + 
       ((I/21)*S^4)/(T^4*(S + T)^4) + ((I/3)*S^3)/(T^3*(S + T)^4) + 
       (I*S^2)/(T^2*(S + T)^4) + (((5*I)/3)*S)/(T*(S + T)^4) + 
       (I*T)/(S*(S + T)^4) + ((I/3)*T^2)/(S^2*(S + T)^4)) + 
     S^6*(-319/(252*(S + T)^4) - S^3/(21*T^3*(S + T)^4) - 
       (13*S^2)/(42*T^2*(S + T)^4) - (107*S)/(126*T*(S + T)^4) - 
       (153*T)/(140*S*(S + T)^4) - (131*T^2)/(252*S^2*(S + T)^4) - 
       T^3/(6*S^3*(S + T)^4) - T^4/(12*S^4*(S + T)^4) - 
       T^5/(36*S^5*(S + T)^4) - T^6/(180*S^6*(S + T)^4)) - 
     (S^3*T^3*Log[-T])/(21*(S + T)^4) + 
     S^6*(5/(3*(S + T)^4) + S^4/(21*T^4*(S + T)^4) + S^3/(3*T^3*(S + T)^4) + 
       S^2/(T^2*(S + T)^4) + (5*S)/(3*T*(S + T)^4) + T/(S*(S + T)^4) + 
       T^2/(3*S^2*(S + T)^4) + T^3/(21*S^3*(S + T)^4))*Log[S + T]) + 
   Log[-T]*(((I/21)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(-1/180*1/(S + T)^4 - T/(36*S*(S + T)^4) - T^2/(12*S^2*(S + T)^4) - 
       T^3/(6*S^3*(S + T)^4) - (131*T^4)/(252*S^4*(S + T)^4) - 
       (153*T^5)/(140*S^5*(S + T)^4) - (319*T^6)/(252*S^6*(S + T)^4) - 
       (107*T^7)/(126*S^7*(S + T)^4) - (13*T^8)/(42*S^8*(S + T)^4) - 
       T^9/(21*S^9*(S + T)^4)) + S^6*(T^3/(21*S^3*(S + T)^4) + 
       T^4/(3*S^4*(S + T)^4) + T^5/(S^5*(S + T)^4) + 
       (5*T^6)/(3*S^6*(S + T)^4) + (5*T^7)/(3*S^7*(S + T)^4) + 
       T^8/(S^8*(S + T)^4) + T^9/(3*S^9*(S + T)^4) + 
       T^10/(21*S^10*(S + T)^4))*Log[S + T])) + 
 ep^4*(((-1/126*I)*Pi^3*S^3*T^3)/(S + T)^4 + 
   Pi*S^6*(((10301*I)/2940)/(S + T)^4 + (((1219*I)/8820)*S^3)/
      (T^3*(S + T)^4) + (((15637*I)/17640)*S^2)/(T^2*(S + T)^4) + 
     (((42241*I)/17640)*S)/(T*(S + T)^4) + (((130313*I)/44100)*T)/
      (S*(S + T)^4) + (((5933*I)/4410)*T^2)/(S^2*(S + T)^4) + 
     (((73*I)/180)*T^3)/(S^3*(S + T)^4) + (((2*I)/9)*T^4)/(S^4*(S + T)^4) + 
     (((29*I)/360)*T^5)/(S^5*(S + T)^4) + (((29*I)/1800)*T^6)/
      (S^6*(S + T)^4)) + S^6*(-2331461/(1984500*(S + T)^4) - 
     (1429*S^2)/(17640*T^2*(S + T)^4) - (1429*S)/(2940*T*(S + T)^4) - 
     (1126147*T)/(793800*S*(S + T)^4) - (1853221*T^2)/
      (1984500*S^2*(S + T)^4) - (40393*T^3)/(70875*S^3*(S + T)^4) - 
     (1853221*T^4)/(1984500*S^4*(S + T)^4) - (1126147*T^5)/
      (793800*S^5*(S + T)^4) - (2331461*T^6)/(1984500*S^6*(S + T)^4) - 
     (1429*T^7)/(2940*S^7*(S + T)^4) - (1429*T^8)/(17640*S^8*(S + T)^4)) + 
   Pi^2*S^6*(-9577/(15120*(S + T)^4) - S^3/(42*T^3*(S + T)^4) - 
     (13*S^2)/(84*T^2*(S + T)^4) - (107*S)/(252*T*(S + T)^4) - 
     (8297*T)/(15120*S*(S + T)^4) - (4007*T^2)/(15120*S^2*(S + T)^4) - 
     (715*T^3)/(5292*S^3*(S + T)^4) - (5501*T^4)/(15120*S^4*(S + T)^4) - 
     (14627*T^5)/(15120*S^5*(S + T)^4) - (24019*T^6)/(15120*S^6*(S + T)^4) - 
     (799*T^7)/(504*S^7*(S + T)^4) - (799*T^8)/(840*S^8*(S + T)^4) - 
     (799*T^9)/(2520*S^9*(S + T)^4) - (799*T^10)/(17640*S^10*(S + T)^4)) + 
   ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
      21*S^9*T^5 - 7*S^8*T^6 - 2*S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
      35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*Log[S]^3)/
    (63*S^4*T^4*(S + T)^4) + (T^4*(7*S^6 + 21*S^5*T + 35*S^4*T^2 + 
      35*S^3*T^3 + 21*S^2*T^4 + 7*S*T^5 + T^6)*Log[-T]^3)/
    (63*S^4*(S + T)^4) + 
   (Pi*S^6*((I/42)/T^4 + (I/14)/(S*T^3) + (I/14)/(S^2*T^2) + 
       (I/42)/(S^3*T)) + S^6*(-1/168*1/S^4 - 799/(17640*T^4) - 
       313/(1960*S*T^3) - 383/(1960*S^2*T^2) - 523/(5880*S^3*T) + 
       T/(840*S^5) - T^2/(168*S^6) - (523*T^3)/(5880*S^7) - 
       (383*T^4)/(1960*S^8) - (313*T^5)/(1960*S^9) - (799*T^6)/(17640*S^10)))*
    Log[S + T]^2 + ((S + T)^4*(S^6 - S^5*T + S^4*T^2 - S^3*T^3 + S^2*T^4 - 
      S*T^5 + T^6)*Log[S + T]^3)/(63*S^4*T^4) + 
   Log[-T]^2*(((-1/42*I)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(1/(360*(S + T)^4) + T/(72*S*(S + T)^4) + T^2/(24*S^2*(S + T)^4) + 
       T^3/(12*S^3*(S + T)^4) - (2*T^4)/(35*S^4*(S + T)^4) - 
       (17*T^5)/(42*S^5*(S + T)^4) - (20*T^6)/(21*S^6*(S + T)^4) - 
       (65*T^7)/(56*S^7*(S + T)^4) - (223*T^8)/(280*S^8*(S + T)^4) - 
       (739*T^9)/(2520*S^9*(S + T)^4) - (799*T^10)/(17640*S^10*(S + T)^4)) + 
     (S^3*T^3*Log[S + T])/(42*(S + T)^4)) + 
   Log[S]^2*(Pi*S^6*(((-5*I)/6)/(S + T)^4 - ((I/42)*S^4)/(T^4*(S + T)^4) - 
       ((I/6)*S^3)/(T^3*(S + T)^4) - ((I/2)*S^2)/(T^2*(S + T)^4) - 
       (((5*I)/6)*S)/(T*(S + T)^4) - ((I/2)*T)/(S*(S + T)^4) - 
       ((I/6)*T^2)/(S^2*(S + T)^4) + ((I/21)*T^3)/(S^3*(S + T)^4)) + 
     S^6*(-20/(21*(S + T)^4) - (799*S^4)/(17640*T^4*(S + T)^4) - 
       (739*S^3)/(2520*T^3*(S + T)^4) - (223*S^2)/(280*T^2*(S + T)^4) - 
       (65*S)/(56*T*(S + T)^4) - (17*T)/(42*S*(S + T)^4) - 
       (2*T^2)/(35*S^2*(S + T)^4) + T^3/(12*S^3*(S + T)^4) + 
       T^4/(24*S^4*(S + T)^4) + T^5/(72*S^5*(S + T)^4) + 
       T^6/(360*S^6*(S + T)^4)) + 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 3*T^7)*Log[-T])/(42*T^4*(S + T)^4) - 
     ((-2*S^14 - 14*S^13*T - 42*S^12*T^2 - 70*S^11*T^3 - 70*S^10*T^4 - 
        42*S^9*T^5 - 14*S^8*T^6 - S^7*T^7 + 14*S^6*T^8 + 42*S^5*T^9 + 
        70*S^4*T^10 + 70*S^3*T^11 + 42*S^2*T^12 + 14*S*T^13 + 2*T^14)*
       Log[S + T])/(42*S^4*T^4*(S + T)^4)) + 
   ((I/21)*Pi*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
      21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/(T^4*(S + T)^4) + 
   Log[S + T]*(Pi*S^6*(((-799*I)/8820)/T^4 - ((799*I)/2940)/(S*T^3) - 
       ((799*I)/2940)/(S^2*T^2) - ((799*I)/8820)/(S^3*T)) + 
     S^6*(93/(1960*S^4) + 1219/(8820*S*T^3) + 1261/(3528*S^2*T^2) + 
       4913/(17640*S^3*T) - (223*T)/(29400*S^5) + (93*T^2)/(1960*S^6) + 
       (4913*T^3)/(17640*S^7) + (1261*T^4)/(3528*S^8) + 
       (1219*T^5)/(8820*S^9)) + Pi^2*S^6*(1/(63*T^4) + 1/(21*S*T^3) + 
       1/(21*S^2*T^2) + 1/(63*S^3*T) + (2*T^3)/(63*S^7) + (2*T^4)/(21*S^8) + 
       (2*T^5)/(21*S^9) + (2*T^6)/(63*S^10)) - 
     ((S + T)^3*(-S^7 + T^7)*PolyLog[2, -(T/S)])/(21*S^4*T^4)) + 
   Log[-T]*((((799*I)/8820)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(-29/(1800*(S + T)^4) - (29*T)/(360*S*(S + T)^4) - 
       (2*T^2)/(9*S^2*(S + T)^4) - (73*T^3)/(180*S^3*(S + T)^4) - 
       (5933*T^4)/(4410*S^4*(S + T)^4) - (130313*T^5)/(44100*S^5*(S + T)^4) - 
       (10301*T^6)/(2940*S^6*(S + T)^4) - (42241*T^7)/(17640*S^7*(S + T)^4) - 
       (15637*T^8)/(17640*S^8*(S + T)^4) - (1219*T^9)/(8820*S^9*(S + T)^4)) + 
     Pi^2*S^6*(T^4/(6*S^4*(S + T)^4) + T^5/(2*S^5*(S + T)^4) + 
       (5*T^6)/(6*S^6*(S + T)^4) + (5*T^7)/(6*S^7*(S + T)^4) + 
       T^8/(2*S^8*(S + T)^4) + T^9/(6*S^9*(S + T)^4) + 
       T^10/(42*S^10*(S + T)^4)) + (((I/21)*Pi*S^3*T^3)/(S + T)^4 + 
       S^6*((799*T^3)/(8820*S^3*(S + T)^4) + (799*T^4)/(1260*S^4*(S + T)^4) + 
         (799*T^5)/(420*S^5*(S + T)^4) + (799*T^6)/(252*S^6*(S + T)^4) + 
         (799*T^7)/(252*S^7*(S + T)^4) + (799*T^8)/(420*S^8*(S + T)^4) + 
         (799*T^9)/(1260*S^9*(S + T)^4) + (799*T^10)/(8820*S^10*(S + T)^4)))*
      Log[S + T] - ((S + T)^3*(-S^7 + 2*T^7)*Log[S + T]^2)/(42*S^4*T^4) + 
     (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(21*S^4*(S + T)^4)) + 
   Log[S]*(S^6*(-10301/(2940*(S + T)^4) - (1219*S^3)/(8820*T^3*(S + T)^4) - 
       (15637*S^2)/(17640*T^2*(S + T)^4) - (42241*S)/(17640*T*(S + T)^4) - 
       (130313*T)/(44100*S*(S + T)^4) - (5933*T^2)/(4410*S^2*(S + T)^4) - 
       (73*T^3)/(180*S^3*(S + T)^4) - (2*T^4)/(9*S^4*(S + T)^4) - 
       (29*T^5)/(360*S^5*(S + T)^4) - (29*T^6)/(1800*S^6*(S + T)^4)) + 
     Pi*S^6*(((40*I)/21)/(S + T)^4 + (((799*I)/8820)*S^4)/(T^4*(S + T)^4) + 
       (((739*I)/1260)*S^3)/(T^3*(S + T)^4) + (((223*I)/140)*S^2)/
        (T^2*(S + T)^4) + (((65*I)/28)*S)/(T*(S + T)^4) + 
       (((17*I)/21)*T)/(S*(S + T)^4) + (((4*I)/35)*T^2)/(S^2*(S + T)^4) - 
       ((I/6)*T^3)/(S^3*(S + T)^4) - ((I/12)*T^4)/(S^4*(S + T)^4) - 
       ((I/36)*T^5)/(S^5*(S + T)^4) - ((I/180)*T^6)/(S^6*(S + T)^4)) + 
     Pi^2*S^6*(-5/(9*(S + T)^4) - S^4/(63*T^4*(S + T)^4) - 
       S^3/(9*T^3*(S + T)^4) - S^2/(3*T^2*(S + T)^4) - 
       (5*S)/(9*T*(S + T)^4) - T/(3*S*(S + T)^4) - T^2/(9*S^2*(S + T)^4) - 
       T^3/(42*S^3*(S + T)^4) - (2*T^4)/(9*S^4*(S + T)^4) - 
       (2*T^5)/(3*S^5*(S + T)^4) - (10*T^6)/(9*S^6*(S + T)^4) - 
       (10*T^7)/(9*S^7*(S + T)^4) - (2*T^8)/(3*S^8*(S + T)^4) - 
       (2*T^9)/(9*S^9*(S + T)^4) - (2*T^10)/(63*S^10*(S + T)^4)) - 
     (T^3*(S + T)^3*Log[-T]^2)/(42*S^4) + 
     (((-1/21*I)*Pi*S^3*T^3)/(S + T)^4 + S^6*(799/(252*(S + T)^4) + 
         (799*S^4)/(8820*T^4*(S + T)^4) + (799*S^3)/(1260*T^3*(S + T)^4) + 
         (799*S^2)/(420*T^2*(S + T)^4) + (799*S)/(252*T*(S + T)^4) + 
         (799*T)/(420*S*(S + T)^4) + (799*T^2)/(1260*S^2*(S + T)^4) + 
         (799*T^3)/(8820*S^3*(S + T)^4)))*Log[S + T] + 
     ((S + T)^3*(-2*S^7 + T^7)*Log[S + T]^2)/(42*S^4*T^4) + 
     Log[-T]*((-799*S^3*T^3)/(8820*(S + T)^4) - ((I/21)*Pi*S^3*T^3)/
        (S + T)^4 + ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 
          35*S^10*T^4 - 21*S^9*T^5 - 7*S^8*T^6 - S^7*T^7 + 7*S^6*T^8 + 
          21*S^5*T^9 + 35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + 
          T^14)*Log[S + T])/(21*S^4*T^4*(S + T)^4)) - 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/
      (21*T^4*(S + T)^4)) - (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 
      35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[3, -(T/S)])/
    (21*S^4*(S + T)^4) - ((S + T)^3*(-S^7 + T^7)*PolyLog[3, (S + T)/S])/
    (21*S^4*T^4) + S^6*(-5/(3*(S + T)^4) - S^4/(21*T^4*(S + T)^4) - 
     S^3/(3*T^3*(S + T)^4) - S^2/(T^2*(S + T)^4) - (5*S)/(3*T*(S + T)^4) - 
     T/(S*(S + T)^4) - T^2/(3*S^2*(S + T)^4))*Zeta[3]) + 
 ep^2*(((-1/126*I)*Pi^3*S^3*T^3)/(S + T)^4 + 
   Pi*S^6*(((5981*I)/17640)/(S + T)^4 + (((169*I)/8820)*S^3)/
      (T^3*(S + T)^4) + (((1987*I)/17640)*S^2)/(T^2*(S + T)^4) + 
     (((1597*I)/5880)*S)/(T*(S + T)^4) + (((19651*I)/88200)*T)/
      (S*(S + T)^4) + (((269*I)/5880)*T^2)/(S^2*(S + T)^4) - 
     ((I/90)*T^3)/(S^3*(S + T)^4) + ((I/72)*T^4)/(S^4*(S + T)^4) + 
     ((I/90)*T^5)/(S^5*(S + T)^4) + ((I/450)*T^6)/(S^6*(S + T)^4)) + 
   S^6*(-159584/(496125*(S + T)^4) - (379*S^2)/(17640*T^2*(S + T)^4) - 
     (379*S)/(2940*T*(S + T)^4) - (338647*T)/(793800*S*(S + T)^4) - 
     (355673*T^2)/(992250*S^2*(S + T)^4) - (41411*T^3)/
      (141750*S^3*(S + T)^4) - (355673*T^4)/(992250*S^4*(S + T)^4) - 
     (338647*T^5)/(793800*S^5*(S + T)^4) - (159584*T^6)/
      (496125*S^6*(S + T)^4) - (379*T^7)/(2940*S^7*(S + T)^4) - 
     (379*T^8)/(17640*S^8*(S + T)^4)) + 
   Pi^2*S^6*(-9577/(15120*(S + T)^4) - S^3/(42*T^3*(S + T)^4) - 
     (13*S^2)/(84*T^2*(S + T)^4) - (107*S)/(252*T*(S + T)^4) - 
     (8297*T)/(15120*S*(S + T)^4) - (4007*T^2)/(15120*S^2*(S + T)^4) - 
     (100*T^3)/(1323*S^3*(S + T)^4) + (799*T^4)/(15120*S^4*(S + T)^4) + 
     (4273*T^5)/(15120*S^5*(S + T)^4) + (7481*T^6)/(15120*S^6*(S + T)^4) + 
     (251*T^7)/(504*S^7*(S + T)^4) + (251*T^8)/(840*S^8*(S + T)^4) + 
     (251*T^9)/(2520*S^9*(S + T)^4) + (251*T^10)/(17640*S^10*(S + T)^4)) + 
   ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
      21*S^9*T^5 - 7*S^8*T^6 - 2*S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
      35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*Log[S]^3)/
    (63*S^4*T^4*(S + T)^4) + (T^4*(7*S^6 + 21*S^5*T + 35*S^4*T^2 + 
      35*S^3*T^3 + 21*S^2*T^4 + 7*S*T^5 + T^6)*Log[-T]^3)/
    (63*S^4*(S + T)^4) + 
   (Pi*S^6*((I/42)/T^4 + (I/14)/(S*T^3) + (I/14)/(S^2*T^2) + 
       (I/42)/(S^3*T)) + S^6*(-1/168*1/S^4 + 251/(17640*T^4) + 
       37/(1960*S*T^3) - 33/(1960*S^2*T^2) - 173/(5880*S^3*T) + T/(840*S^5) - 
       T^2/(168*S^6) - (173*T^3)/(5880*S^7) - (33*T^4)/(1960*S^8) + 
       (37*T^5)/(1960*S^9) + (251*T^6)/(17640*S^10)))*Log[S + T]^2 + 
   ((S + T)^4*(S^6 - S^5*T + S^4*T^2 - S^3*T^3 + S^2*T^4 - S*T^5 + T^6)*
     Log[S + T]^3)/(63*S^4*T^4) + 
   Log[-T]^2*(((-1/42*I)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(1/(360*(S + T)^4) + T/(72*S*(S + T)^4) + T^2/(24*S^2*(S + T)^4) + 
       T^3/(12*S^3*(S + T)^4) + (151*T^4)/(420*S^4*(S + T)^4) + 
       (71*T^5)/(84*S^5*(S + T)^4) + (95*T^6)/(84*S^6*(S + T)^4) + 
       (155*T^7)/(168*S^7*(S + T)^4) + (127*T^8)/(280*S^8*(S + T)^4) + 
       (311*T^9)/(2520*S^9*(S + T)^4) + (251*T^10)/(17640*S^10*(S + T)^4)) + 
     (S^3*T^3*Log[S + T])/(42*(S + T)^4)) + 
   Log[S]^2*(Pi*S^6*(((-5*I)/6)/(S + T)^4 - ((I/42)*S^4)/(T^4*(S + T)^4) - 
       ((I/6)*S^3)/(T^3*(S + T)^4) - ((I/2)*S^2)/(T^2*(S + T)^4) - 
       (((5*I)/6)*S)/(T*(S + T)^4) - ((I/2)*T)/(S*(S + T)^4) - 
       ((I/6)*T^2)/(S^2*(S + T)^4) + ((I/21)*T^3)/(S^3*(S + T)^4)) + 
     S^6*(95/(84*(S + T)^4) + (251*S^4)/(17640*T^4*(S + T)^4) + 
       (311*S^3)/(2520*T^3*(S + T)^4) + (127*S^2)/(280*T^2*(S + T)^4) + 
       (155*S)/(168*T*(S + T)^4) + (71*T)/(84*S*(S + T)^4) + 
       (151*T^2)/(420*S^2*(S + T)^4) + T^3/(12*S^3*(S + T)^4) + 
       T^4/(24*S^4*(S + T)^4) + T^5/(72*S^5*(S + T)^4) + 
       T^6/(360*S^6*(S + T)^4)) + 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 3*T^7)*Log[-T])/(42*T^4*(S + T)^4) - 
     ((-2*S^14 - 14*S^13*T - 42*S^12*T^2 - 70*S^11*T^3 - 70*S^10*T^4 - 
        42*S^9*T^5 - 14*S^8*T^6 - S^7*T^7 + 14*S^6*T^8 + 42*S^5*T^9 + 
        70*S^4*T^10 + 70*S^3*T^11 + 42*S^2*T^12 + 14*S*T^13 + 2*T^14)*
       Log[S + T])/(42*S^4*T^4*(S + T)^4)) + 
   ((I/21)*Pi*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
      21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/(T^4*(S + T)^4) + 
   Log[S + T]*(Pi*S^6*(((251*I)/8820)/T^4 + ((251*I)/2940)/(S*T^3) + 
       ((251*I)/2940)/(S^2*T^2) + ((251*I)/8820)/(S^3*T)) + 
     S^6*(13/(735*S^4) + 169/(8820*S*T^3) + 211/(3528*S^2*T^2) + 
       1063/(17640*S^3*T) - (2*T)/(1225*S^5) + (13*T^2)/(735*S^6) + 
       (1063*T^3)/(17640*S^7) + (211*T^4)/(3528*S^8) + 
       (169*T^5)/(8820*S^9)) + Pi^2*S^6*(1/(63*T^4) + 1/(21*S*T^3) + 
       1/(21*S^2*T^2) + 1/(63*S^3*T) + (2*T^3)/(63*S^7) + (2*T^4)/(21*S^8) + 
       (2*T^5)/(21*S^9) + (2*T^6)/(63*S^10)) - 
     ((S + T)^3*(-S^7 + T^7)*PolyLog[2, -(T/S)])/(21*S^4*T^4)) + 
   Log[-T]*((((-251*I)/8820)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(-1/450*1/(S + T)^4 - T/(90*S*(S + T)^4) - T^2/(72*S^2*(S + T)^4) + 
       T^3/(90*S^3*(S + T)^4) - (269*T^4)/(5880*S^4*(S + T)^4) - 
       (19651*T^5)/(88200*S^5*(S + T)^4) - (5981*T^6)/(17640*S^6*(S + T)^4) - 
       (1597*T^7)/(5880*S^7*(S + T)^4) - (1987*T^8)/(17640*S^8*(S + T)^4) - 
       (169*T^9)/(8820*S^9*(S + T)^4)) + Pi^2*S^6*(T^4/(6*S^4*(S + T)^4) + 
       T^5/(2*S^5*(S + T)^4) + (5*T^6)/(6*S^6*(S + T)^4) + 
       (5*T^7)/(6*S^7*(S + T)^4) + T^8/(2*S^8*(S + T)^4) + 
       T^9/(6*S^9*(S + T)^4) + T^10/(42*S^10*(S + T)^4)) + 
     (((I/21)*Pi*S^3*T^3)/(S + T)^4 + S^6*((-251*T^3)/(8820*S^3*(S + T)^4) - 
         (251*T^4)/(1260*S^4*(S + T)^4) - (251*T^5)/(420*S^5*(S + T)^4) - 
         (251*T^6)/(252*S^6*(S + T)^4) - (251*T^7)/(252*S^7*(S + T)^4) - 
         (251*T^8)/(420*S^8*(S + T)^4) - (251*T^9)/(1260*S^9*(S + T)^4) - 
         (251*T^10)/(8820*S^10*(S + T)^4)))*Log[S + T] - 
     ((S + T)^3*(-S^7 + 2*T^7)*Log[S + T]^2)/(42*S^4*T^4) + 
     (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(21*S^4*(S + T)^4)) + 
   Log[S]*(S^6*(-5981/(17640*(S + T)^4) - (169*S^3)/(8820*T^3*(S + T)^4) - 
       (1987*S^2)/(17640*T^2*(S + T)^4) - (1597*S)/(5880*T*(S + T)^4) - 
       (19651*T)/(88200*S*(S + T)^4) - (269*T^2)/(5880*S^2*(S + T)^4) + 
       T^3/(90*S^3*(S + T)^4) - T^4/(72*S^4*(S + T)^4) - 
       T^5/(90*S^5*(S + T)^4) - T^6/(450*S^6*(S + T)^4)) + 
     Pi*S^6*(((-95*I)/42)/(S + T)^4 - (((251*I)/8820)*S^4)/(T^4*(S + T)^4) - 
       (((311*I)/1260)*S^3)/(T^3*(S + T)^4) - (((127*I)/140)*S^2)/
        (T^2*(S + T)^4) - (((155*I)/84)*S)/(T*(S + T)^4) - 
       (((71*I)/42)*T)/(S*(S + T)^4) - (((151*I)/210)*T^2)/(S^2*(S + T)^4) - 
       ((I/6)*T^3)/(S^3*(S + T)^4) - ((I/12)*T^4)/(S^4*(S + T)^4) - 
       ((I/36)*T^5)/(S^5*(S + T)^4) - ((I/180)*T^6)/(S^6*(S + T)^4)) + 
     Pi^2*S^6*(-5/(9*(S + T)^4) - S^4/(63*T^4*(S + T)^4) - 
       S^3/(9*T^3*(S + T)^4) - S^2/(3*T^2*(S + T)^4) - 
       (5*S)/(9*T*(S + T)^4) - T/(3*S*(S + T)^4) - T^2/(9*S^2*(S + T)^4) - 
       T^3/(42*S^3*(S + T)^4) - (2*T^4)/(9*S^4*(S + T)^4) - 
       (2*T^5)/(3*S^5*(S + T)^4) - (10*T^6)/(9*S^6*(S + T)^4) - 
       (10*T^7)/(9*S^7*(S + T)^4) - (2*T^8)/(3*S^8*(S + T)^4) - 
       (2*T^9)/(9*S^9*(S + T)^4) - (2*T^10)/(63*S^10*(S + T)^4)) - 
     (T^3*(S + T)^3*Log[-T]^2)/(42*S^4) + 
     (((-1/21*I)*Pi*S^3*T^3)/(S + T)^4 + S^6*(-251/(252*(S + T)^4) - 
         (251*S^4)/(8820*T^4*(S + T)^4) - (251*S^3)/(1260*T^3*(S + T)^4) - 
         (251*S^2)/(420*T^2*(S + T)^4) - (251*S)/(252*T*(S + T)^4) - 
         (251*T)/(420*S*(S + T)^4) - (251*T^2)/(1260*S^2*(S + T)^4) - 
         (251*T^3)/(8820*S^3*(S + T)^4)))*Log[S + T] + 
     ((S + T)^3*(-2*S^7 + T^7)*Log[S + T]^2)/(42*S^4*T^4) + 
     Log[-T]*((251*S^3*T^3)/(8820*(S + T)^4) - ((I/21)*Pi*S^3*T^3)/
        (S + T)^4 + ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 
          35*S^10*T^4 - 21*S^9*T^5 - 7*S^8*T^6 - S^7*T^7 + 7*S^6*T^8 + 
          21*S^5*T^9 + 35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + 
          T^14)*Log[S + T])/(21*S^4*T^4*(S + T)^4)) - 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/
      (21*T^4*(S + T)^4)) - (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 
      35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[3, -(T/S)])/
    (21*S^4*(S + T)^4) - ((S + T)^3*(-S^7 + T^7)*PolyLog[3, (S + T)/S])/
    (21*S^4*T^4) + S^6*(-5/(3*(S + T)^4) - S^4/(21*T^4*(S + T)^4) - 
     S^3/(3*T^3*(S + T)^4) - S^2/(T^2*(S + T)^4) - (5*S)/(3*T*(S + T)^4) - 
     T/(S*(S + T)^4) - T^2/(3*S^2*(S + T)^4))*Zeta[3]) + 
 ep^3*((((5*I)/252)*Pi^3*S^3*T^3)/(S + T)^4 + 
   Pi*S^6*(((-26437*I)/3528)/(S + T)^4 - (((1051*I)/3528)*S^3)/
      (T^3*(S + T)^4) - (((13453*I)/7056)*S^2)/(T^2*(S + T)^4) - 
     (((12083*I)/2352)*S)/(T*(S + T)^4) - (((22207*I)/3528)*T)/
      (S*(S + T)^4) - (((418*I)/147)*T^2)/(S^2*(S + T)^4) - 
     (((61*I)/72)*T^3)/(S^3*(S + T)^4) - (((17*I)/36)*T^4)/(S^4*(S + T)^4) - 
     (((25*I)/144)*T^5)/(S^5*(S + T)^4) - (((5*I)/144)*T^6)/
      (S^6*(S + T)^4)) + S^6*(82493/(31752*(S + T)^4) + 
     (1261*S^2)/(7056*T^2*(S + T)^4) + (1261*S)/(1176*T*(S + T)^4) + 
     (200735*T)/(63504*S*(S + T)^4) + (67597*T^2)/(31752*S^2*(S + T)^4) + 
     (1525*T^3)/(1134*S^3*(S + T)^4) + (67597*T^4)/(31752*S^4*(S + T)^4) + 
     (200735*T^5)/(63504*S^5*(S + T)^4) + (82493*T^6)/(31752*S^6*(S + T)^4) + 
     (1261*T^7)/(1176*S^7*(S + T)^4) + (1261*T^8)/(7056*S^8*(S + T)^4)) + 
   Pi^2*S^6*(9577/(6048*(S + T)^4) + (5*S^3)/(84*T^3*(S + T)^4) + 
     (65*S^2)/(168*T^2*(S + T)^4) + (535*S)/(504*T*(S + T)^4) + 
     (8297*T)/(6048*S*(S + T)^4) + (4007*T^2)/(6048*S^2*(S + T)^4) + 
     (3323*T^3)/(10584*S^3*(S + T)^4) + (4493*T^4)/(6048*S^4*(S + T)^4) + 
     (11603*T^5)/(6048*S^5*(S + T)^4) + (18979*T^6)/(6048*S^6*(S + T)^4) + 
     (3155*T^7)/(1008*S^7*(S + T)^4) + (631*T^8)/(336*S^8*(S + T)^4) + 
     (631*T^9)/(1008*S^9*(S + T)^4) + (631*T^10)/(7056*S^10*(S + T)^4)) - 
   (5*(-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
      21*S^9*T^5 - 7*S^8*T^6 - 2*S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
      35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*Log[S]^3)/
    (126*S^4*T^4*(S + T)^4) - 
   (5*T^4*(7*S^6 + 21*S^5*T + 35*S^4*T^2 + 35*S^3*T^3 + 21*S^2*T^4 + 
      7*S*T^5 + T^6)*Log[-T]^3)/(126*S^4*(S + T)^4) + 
   (Pi*S^6*(((-5*I)/84)/T^4 - ((5*I)/28)/(S*T^3) - ((5*I)/28)/(S^2*T^2) - 
       ((5*I)/84)/(S^3*T)) + S^6*(5/(336*S^4) + 631/(7056*T^4) + 
       257/(784*S*T^3) + 327/(784*S^2*T^2) + 467/(2352*S^3*T) - T/(336*S^5) + 
       (5*T^2)/(336*S^6) + (467*T^3)/(2352*S^7) + (327*T^4)/(784*S^8) + 
       (257*T^5)/(784*S^9) + (631*T^6)/(7056*S^10)))*Log[S + T]^2 - 
   (5*(S + T)^4*(S^6 - S^5*T + S^4*T^2 - S^3*T^3 + S^2*T^4 - S*T^5 + T^6)*
     Log[S + T]^3)/(126*S^4*T^4) + 
   Log[-T]^2*((((5*I)/84)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(-1/144*1/(S + T)^4 - (5*T)/(144*S*(S + T)^4) - 
       (5*T^2)/(48*S^2*(S + T)^4) - (5*T^3)/(24*S^3*(S + T)^4) - 
       T^4/(42*S^4*(S + T)^4) + (43*T^5)/(84*S^5*(S + T)^4) + 
       (65*T^6)/(42*S^6*(S + T)^4) + (695*T^7)/(336*S^7*(S + T)^4) + 
       (167*T^8)/(112*S^8*(S + T)^4) + (571*T^9)/(1008*S^9*(S + T)^4) + 
       (631*T^10)/(7056*S^10*(S + T)^4)) - (5*S^3*T^3*Log[S + T])/
      (84*(S + T)^4)) + Log[S]^2*
    (Pi*S^6*(((25*I)/12)/(S + T)^4 + (((5*I)/84)*S^4)/(T^4*(S + T)^4) + 
       (((5*I)/12)*S^3)/(T^3*(S + T)^4) + (((5*I)/4)*S^2)/(T^2*(S + T)^4) + 
       (((25*I)/12)*S)/(T*(S + T)^4) + (((5*I)/4)*T)/(S*(S + T)^4) + 
       (((5*I)/12)*T^2)/(S^2*(S + T)^4) - (((5*I)/42)*T^3)/(S^3*(S + T)^4)) + 
     S^6*(65/(42*(S + T)^4) + (631*S^4)/(7056*T^4*(S + T)^4) + 
       (571*S^3)/(1008*T^3*(S + T)^4) + (167*S^2)/(112*T^2*(S + T)^4) + 
       (695*S)/(336*T*(S + T)^4) + (43*T)/(84*S*(S + T)^4) - 
       T^2/(42*S^2*(S + T)^4) - (5*T^3)/(24*S^3*(S + T)^4) - 
       (5*T^4)/(48*S^4*(S + T)^4) - (5*T^5)/(144*S^5*(S + T)^4) - 
       T^6/(144*S^6*(S + T)^4)) - (5*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 
        35*S^4*T^3 + 35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + 3*T^7)*Log[-T])/
      (84*T^4*(S + T)^4) + (5*(-2*S^14 - 14*S^13*T - 42*S^12*T^2 - 
        70*S^11*T^3 - 70*S^10*T^4 - 42*S^9*T^5 - 14*S^8*T^6 - S^7*T^7 + 
        14*S^6*T^8 + 42*S^5*T^9 + 70*S^4*T^10 + 70*S^3*T^11 + 42*S^2*T^12 + 
        14*S*T^13 + 2*T^14)*Log[S + T])/(84*S^4*T^4*(S + T)^4)) - 
   (((5*I)/42)*Pi*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
      21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/(T^4*(S + T)^4) + 
   Log[S + T]*(Pi*S^6*(((631*I)/3528)/T^4 + ((631*I)/1176)/(S*T^3) + 
       ((631*I)/1176)/(S^2*T^2) + ((631*I)/3528)/(S^3*T)) + 
     S^6*(-251/(2352*S^4) - 1051/(3528*S*T^3) - 5465/(7056*S^2*T^2) - 
       4297/(7056*S^3*T) + (13*T)/(784*S^5) - (251*T^2)/(2352*S^6) - 
       (4297*T^3)/(7056*S^7) - (5465*T^4)/(7056*S^8) - 
       (1051*T^5)/(3528*S^9)) + Pi^2*S^6*(-5/(126*T^4) - 5/(42*S*T^3) - 
       5/(42*S^2*T^2) - 5/(126*S^3*T) - (5*T^3)/(63*S^7) - (5*T^4)/(21*S^8) - 
       (5*T^5)/(21*S^9) - (5*T^6)/(63*S^10)) + 
     (5*(S + T)^3*(-S^7 + T^7)*PolyLog[2, -(T/S)])/(42*S^4*T^4)) + 
   Log[-T]*((((-631*I)/3528)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(5/(144*(S + T)^4) + (25*T)/(144*S*(S + T)^4) + 
       (17*T^2)/(36*S^2*(S + T)^4) + (61*T^3)/(72*S^3*(S + T)^4) + 
       (418*T^4)/(147*S^4*(S + T)^4) + (22207*T^5)/(3528*S^5*(S + T)^4) + 
       (26437*T^6)/(3528*S^6*(S + T)^4) + (12083*T^7)/(2352*S^7*(S + T)^4) + 
       (13453*T^8)/(7056*S^8*(S + T)^4) + (1051*T^9)/(3528*S^9*(S + T)^4)) + 
     Pi^2*S^6*((-5*T^4)/(12*S^4*(S + T)^4) - (5*T^5)/(4*S^5*(S + T)^4) - 
       (25*T^6)/(12*S^6*(S + T)^4) - (25*T^7)/(12*S^7*(S + T)^4) - 
       (5*T^8)/(4*S^8*(S + T)^4) - (5*T^9)/(12*S^9*(S + T)^4) - 
       (5*T^10)/(84*S^10*(S + T)^4)) + ((((-5*I)/42)*Pi*S^3*T^3)/(S + T)^4 + 
       S^6*((-631*T^3)/(3528*S^3*(S + T)^4) - (631*T^4)/(504*S^4*(S + T)^4) - 
         (631*T^5)/(168*S^5*(S + T)^4) - (3155*T^6)/(504*S^6*(S + T)^4) - 
         (3155*T^7)/(504*S^7*(S + T)^4) - (631*T^8)/(168*S^8*(S + T)^4) - 
         (631*T^9)/(504*S^9*(S + T)^4) - (631*T^10)/(3528*S^10*(S + T)^4)))*
      Log[S + T] + (5*(S + T)^3*(-S^7 + 2*T^7)*Log[S + T]^2)/(84*S^4*T^4) - 
     (5*T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(42*S^4*(S + T)^4)) + 
   Log[S]*(Pi*S^6*(((-65*I)/21)/(S + T)^4 - (((631*I)/3528)*S^4)/
        (T^4*(S + T)^4) - (((571*I)/504)*S^3)/(T^3*(S + T)^4) - 
       (((167*I)/56)*S^2)/(T^2*(S + T)^4) - (((695*I)/168)*S)/(T*(S + T)^4) - 
       (((43*I)/42)*T)/(S*(S + T)^4) + ((I/21)*T^2)/(S^2*(S + T)^4) + 
       (((5*I)/12)*T^3)/(S^3*(S + T)^4) + (((5*I)/24)*T^4)/(S^4*(S + T)^4) + 
       (((5*I)/72)*T^5)/(S^5*(S + T)^4) + ((I/72)*T^6)/(S^6*(S + T)^4)) + 
     S^6*(26437/(3528*(S + T)^4) + (1051*S^3)/(3528*T^3*(S + T)^4) + 
       (13453*S^2)/(7056*T^2*(S + T)^4) + (12083*S)/(2352*T*(S + T)^4) + 
       (22207*T)/(3528*S*(S + T)^4) + (418*T^2)/(147*S^2*(S + T)^4) + 
       (61*T^3)/(72*S^3*(S + T)^4) + (17*T^4)/(36*S^4*(S + T)^4) + 
       (25*T^5)/(144*S^5*(S + T)^4) + (5*T^6)/(144*S^6*(S + T)^4)) + 
     Pi^2*S^6*(25/(18*(S + T)^4) + (5*S^4)/(126*T^4*(S + T)^4) + 
       (5*S^3)/(18*T^3*(S + T)^4) + (5*S^2)/(6*T^2*(S + T)^4) + 
       (25*S)/(18*T*(S + T)^4) + (5*T)/(6*S*(S + T)^4) + 
       (5*T^2)/(18*S^2*(S + T)^4) + (5*T^3)/(84*S^3*(S + T)^4) + 
       (5*T^4)/(9*S^4*(S + T)^4) + (5*T^5)/(3*S^5*(S + T)^4) + 
       (25*T^6)/(9*S^6*(S + T)^4) + (25*T^7)/(9*S^7*(S + T)^4) + 
       (5*T^8)/(3*S^8*(S + T)^4) + (5*T^9)/(9*S^9*(S + T)^4) + 
       (5*T^10)/(63*S^10*(S + T)^4)) + (5*T^3*(S + T)^3*Log[-T]^2)/(84*S^4) + 
     ((((5*I)/42)*Pi*S^3*T^3)/(S + T)^4 + S^6*(-3155/(504*(S + T)^4) - 
         (631*S^4)/(3528*T^4*(S + T)^4) - (631*S^3)/(504*T^3*(S + T)^4) - 
         (631*S^2)/(168*T^2*(S + T)^4) - (3155*S)/(504*T*(S + T)^4) - 
         (631*T)/(168*S*(S + T)^4) - (631*T^2)/(504*S^2*(S + T)^4) - 
         (631*T^3)/(3528*S^3*(S + T)^4)))*Log[S + T] - 
     (5*(S + T)^3*(-2*S^7 + T^7)*Log[S + T]^2)/(84*S^4*T^4) + 
     Log[-T]*((631*S^3*T^3)/(3528*(S + T)^4) + (((5*I)/42)*Pi*S^3*T^3)/
        (S + T)^4 - (5*(-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 
          35*S^10*T^4 - 21*S^9*T^5 - 7*S^8*T^6 - S^7*T^7 + 7*S^6*T^8 + 
          21*S^5*T^9 + 35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + 
          T^14)*Log[S + T])/(42*S^4*T^4*(S + T)^4)) + 
     (5*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/
      (42*T^4*(S + T)^4)) + (5*T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 
      35*S^4*T^3 + 35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + T^7)*
     PolyLog[3, -(T/S)])/(42*S^4*(S + T)^4) + 
   (5*(S + T)^3*(-S^7 + T^7)*PolyLog[3, (S + T)/S])/(42*S^4*T^4) + 
   S^6*(25/(6*(S + T)^4) + (5*S^4)/(42*T^4*(S + T)^4) + 
     (5*S^3)/(6*T^3*(S + T)^4) + (5*S^2)/(2*T^2*(S + T)^4) + 
     (25*S)/(6*T*(S + T)^4) + (5*T)/(2*S*(S + T)^4) + 
     (5*T^2)/(6*S^2*(S + T)^4))*Zeta[3])


==> anc/oneloop/pppp_s-channel.m <==
S^6*(-1/60*1/(S + T)^4 - T/(12*S*(S + T)^4) - (11*T^2)/(60*S^2*(S + T)^4) - 
   (7*T^3)/(30*S^3*(S + T)^4) - (11*T^4)/(60*S^4*(S + T)^4) - 
   T^5/(12*S^5*(S + T)^4) - T^6/(60*S^6*(S + T)^4)) + 
 ep*(Pi*S^6*(((13*I)/35)/(S + T)^4 + ((I/70)*S^3)/(T^3*(S + T)^4) + 
     (((13*I)/140)*S^2)/(T^2*(S + T)^4) + (((107*I)/420)*S)/(T*(S + T)^4) + 
     (((41*I)/140)*T)/(S*(S + T)^4) + (((41*I)/420)*T^2)/(S^2*(S + T)^4)) + 
   S^6*(-1199/(12600*(S + T)^4) - S^2/(140*T^2*(S + T)^4) - 
     (3*S)/(70*T*(S + T)^4) - (209*T)/(2520*S*(S + T)^4) + 
     (131*T^2)/(12600*S^2*(S + T)^4) + (61*T^3)/(900*S^3*(S + T)^4) + 
     (131*T^4)/(12600*S^4*(S + T)^4) - (209*T^5)/(2520*S^5*(S + T)^4) - 
     (1199*T^6)/(12600*S^6*(S + T)^4) - (3*T^7)/(70*S^7*(S + T)^4) - 
     T^8/(140*S^8*(S + T)^4)) + Pi^2*S^6*(-1/140*T^3/(S^3*(S + T)^4) - 
     T^4/(20*S^4*(S + T)^4) - (3*T^5)/(20*S^5*(S + T)^4) - 
     T^6/(4*S^6*(S + T)^4) - T^7/(4*S^7*(S + T)^4) - 
     (3*T^8)/(20*S^8*(S + T)^4) - T^9/(20*S^9*(S + T)^4) - 
     T^10/(140*S^10*(S + T)^4)) + 
   S^6*(-1/4*1/(S + T)^4 - S^4/(140*T^4*(S + T)^4) - S^3/(20*T^3*(S + T)^4) - 
     (3*S^2)/(20*T^2*(S + T)^4) - S/(4*T*(S + T)^4) - 
     (3*T)/(20*S*(S + T)^4) - T^2/(20*S^2*(S + T)^4))*Log[S]^2 + 
   S^6*(-1/20*T^4/(S^4*(S + T)^4) - (3*T^5)/(20*S^5*(S + T)^4) - 
     T^6/(4*S^6*(S + T)^4) - T^7/(4*S^7*(S + T)^4) - 
     (3*T^8)/(20*S^8*(S + T)^4) - T^9/(20*S^9*(S + T)^4) - 
     T^10/(140*S^10*(S + T)^4))*Log[-T]^2 + 
   (((-1/70*I)*Pi*S^3*(S + T)^3)/T^4 + S^6*((S + T)^3/(210*S^7) + 
       (S + T)^3/(70*S^4*T^3) - (S + T)^3/(140*S^5*T^2) + 
       (S + T)^3/(210*S^6*T) - (T*(S + T)^3)/(140*S^8) + 
       (T^2*(S + T)^3)/(70*S^9)))*Log[S + T] + 
   S^6*(-1/140*(S + T)^3/(S^3*T^4) - (T^3*(S + T)^3)/(140*S^10))*
    Log[S + T]^2 + Log[S]*(S^6*(-13/(35*(S + T)^4) - S^3/(70*T^3*(S + T)^4) - 
       (13*S^2)/(140*T^2*(S + T)^4) - (107*S)/(420*T*(S + T)^4) - 
       (41*T)/(140*S*(S + T)^4) - (41*T^2)/(420*S^2*(S + T)^4)) + 
     Pi*S^6*((I/2)/(S + T)^4 + ((I/70)*S^4)/(T^4*(S + T)^4) + 
       ((I/10)*S^3)/(T^3*(S + T)^4) + (((3*I)/10)*S^2)/(T^2*(S + T)^4) + 
       ((I/2)*S)/(T*(S + T)^4) + (((3*I)/10)*T)/(S*(S + T)^4) + 
       ((I/10)*T^2)/(S^2*(S + T)^4)) - (S^3*T^3*Log[-T])/(70*(S + T)^4) + 
     S^6*(1/(2*(S + T)^4) + S^4/(70*T^4*(S + T)^4) + S^3/(10*T^3*(S + T)^4) + 
       (3*S^2)/(10*T^2*(S + T)^4) + S/(2*T*(S + T)^4) + 
       (3*T)/(10*S*(S + T)^4) + T^2/(10*S^2*(S + T)^4) + 
       T^3/(70*S^3*(S + T)^4))*Log[S + T]) + 
   Log[-T]*(((I/70)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*((-41*T^4)/(420*S^4*(S + T)^4) - (41*T^5)/(140*S^5*(S + T)^4) - 
       (13*T^6)/(35*S^6*(S + T)^4) - (107*T^7)/(420*S^7*(S + T)^4) - 
       (13*T^8)/(140*S^8*(S + T)^4) - T^9/(70*S^9*(S + T)^4)) + 
     S^6*(T^3/(70*S^3*(S + T)^4) + T^4/(10*S^4*(S + T)^4) + 
       (3*T^5)/(10*S^5*(S + T)^4) + T^6/(2*S^6*(S + T)^4) + 
       T^7/(2*S^7*(S + T)^4) + (3*T^8)/(10*S^8*(S + T)^4) + 
       T^9/(10*S^9*(S + T)^4) + T^10/(70*S^10*(S + T)^4))*Log[S + T])) + 
 ep^4*(((-1/420*I)*Pi^3*S^3*T^3)/(S + T)^4 + 
   Pi*S^6*(((4363*I)/4900)/(S + T)^4 + (((529*I)/14700)*S^3)/
      (T^3*(S + T)^4) + (((1693*I)/7350)*S^2)/(T^2*(S + T)^4) + 
     (((13687*I)/22050)*S)/(T*(S + T)^4) + (((2558*I)/3675)*T)/
      (S*(S + T)^4) + (((2558*I)/11025)*T^2)/(S^2*(S + T)^4)) + 
   S^6*(-249979/(661500*(S + T)^4) - (317*S^2)/(14700*T^2*(S + T)^4) - 
     (317*S)/(2450*T*(S + T)^4) - (23266*T)/(33075*S*(S + T)^4) - 
     (638549*T^2)/(661500*S^2*(S + T)^4) - (50269*T^3)/
      (47250*S^3*(S + T)^4) - (638549*T^4)/(661500*S^4*(S + T)^4) - 
     (23266*T^5)/(33075*S^5*(S + T)^4) - (249979*T^6)/
      (661500*S^6*(S + T)^4) - (317*T^7)/(2450*S^7*(S + T)^4) - 
     (317*T^8)/(14700*S^8*(S + T)^4)) + 
   Pi^2*S^6*(-929/(5040*(S + T)^4) - S^3/(140*T^3*(S + T)^4) - 
     (13*S^2)/(280*T^2*(S + T)^4) - (107*S)/(840*T*(S + T)^4) - 
     (703*T)/(5040*S*(S + T)^4) - (169*T^2)/(5040*S^2*(S + T)^4) + 
     (379*T^3)/(44100*S^3*(S + T)^4) - (1529*T^4)/(25200*S^4*(S + T)^4) - 
     (5567*T^5)/(25200*S^5*(S + T)^4) - (1907*T^6)/(5040*S^6*(S + T)^4) - 
     (319*T^7)/(840*S^7*(S + T)^4) - (319*T^8)/(1400*S^8*(S + T)^4) - 
     (319*T^9)/(4200*S^9*(S + T)^4) - (319*T^10)/(29400*S^10*(S + T)^4)) + 
   ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
      21*S^9*T^5 - 7*S^8*T^6 - 2*S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
      35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*Log[S]^3)/
    (210*S^4*T^4*(S + T)^4) + 
   (T^4*(7*S^6 + 21*S^5*T + 35*S^4*T^2 + 35*S^3*T^3 + 21*S^2*T^4 + 7*S*T^5 + 
      T^6)*Log[-T]^3)/(210*S^4*(S + T)^4) + 
   (((I/140)*Pi*S^3*(S + T)^3)/T^4 + S^6*(-1/420*(S + T)^3/S^7 - 
       (319*(S + T)^3)/(29400*S^3*T^4) - (S + T)^3/(140*S^4*T^3) + 
       (S + T)^3/(280*S^5*T^2) - (S + T)^3/(420*S^6*T) + 
       (T*(S + T)^3)/(280*S^8) - (T^2*(S + T)^3)/(140*S^9) - 
       (319*T^3*(S + T)^3)/(29400*S^10)))*Log[S + T]^2 + 
   ((S + T)^4*(S^6 - S^5*T + S^4*T^2 - S^3*T^3 + S^2*T^4 - S*T^5 + T^6)*
     Log[S + T]^3)/(210*S^4*T^4) + 
   Log[-T]^2*(((-1/140*I)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*((-19*T^4)/(700*S^4*(S + T)^4) - (57*T^5)/(700*S^5*(S + T)^4) - 
       (163*T^6)/(840*S^6*(S + T)^4) - (53*T^7)/(210*S^7*(S + T)^4) - 
       (127*T^8)/(700*S^8*(S + T)^4) - (289*T^9)/(4200*S^9*(S + T)^4) - 
       (319*T^10)/(29400*S^10*(S + T)^4)) + (S^3*T^3*Log[S + T])/
      (140*(S + T)^4)) + Log[S]^2*
    (S^6*(-163/(840*(S + T)^4) - (319*S^4)/(29400*T^4*(S + T)^4) - 
       (289*S^3)/(4200*T^3*(S + T)^4) - (127*S^2)/(700*T^2*(S + T)^4) - 
       (53*S)/(210*T*(S + T)^4) - (57*T)/(700*S*(S + T)^4) - 
       (19*T^2)/(700*S^2*(S + T)^4)) + Pi*S^6*((-1/4*I)/(S + T)^4 - 
       ((I/140)*S^4)/(T^4*(S + T)^4) - ((I/20)*S^3)/(T^3*(S + T)^4) - 
       (((3*I)/20)*S^2)/(T^2*(S + T)^4) - ((I/4)*S)/(T*(S + T)^4) - 
       (((3*I)/20)*T)/(S*(S + T)^4) - ((I/20)*T^2)/(S^2*(S + T)^4) + 
       ((I/70)*T^3)/(S^3*(S + T)^4)) + 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 3*T^7)*Log[-T])/(140*T^4*(S + T)^4) - 
     ((-2*S^14 - 14*S^13*T - 42*S^12*T^2 - 70*S^11*T^3 - 70*S^10*T^4 - 
        42*S^9*T^5 - 14*S^8*T^6 - S^7*T^7 + 14*S^6*T^8 + 42*S^5*T^9 + 
        70*S^4*T^10 + 70*S^3*T^11 + 42*S^2*T^12 + 14*S*T^13 + 2*T^14)*
       Log[S + T])/(140*S^4*T^4*(S + T)^4)) + 
   ((I/70)*Pi*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
      21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/(T^4*(S + T)^4) + 
   Log[S + T]*((((-319*I)/14700)*Pi*S^3*(S + T)^3)/T^4 + 
     S^6*((389*(S + T)^3)/(44100*S^7) + (529*(S + T)^3)/(14700*S^4*T^3) - 
       (53*(S + T)^3)/(3675*S^5*T^2) + (389*(S + T)^3)/(44100*S^6*T) - 
       (53*T*(S + T)^3)/(3675*S^8) + (529*T^2*(S + T)^3)/(14700*S^9)) + 
     Pi^2*S^6*((S + T)^3/(210*S^3*T^4) + (T^3*(S + T)^3)/(105*S^10)) - 
     ((S + T)^3*(-S^7 + T^7)*PolyLog[2, -(T/S)])/(70*S^4*T^4)) + 
   Log[-T]*((((319*I)/14700)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*((-2558*T^4)/(11025*S^4*(S + T)^4) - (2558*T^5)/
        (3675*S^5*(S + T)^4) - (4363*T^6)/(4900*S^6*(S + T)^4) - 
       (13687*T^7)/(22050*S^7*(S + T)^4) - (1693*T^8)/(7350*S^8*(S + T)^4) - 
       (529*T^9)/(14700*S^9*(S + T)^4)) + 
     Pi^2*S^6*(T^4/(20*S^4*(S + T)^4) + (3*T^5)/(20*S^5*(S + T)^4) + 
       T^6/(4*S^6*(S + T)^4) + T^7/(4*S^7*(S + T)^4) + 
       (3*T^8)/(20*S^8*(S + T)^4) + T^9/(20*S^9*(S + T)^4) + 
       T^10/(140*S^10*(S + T)^4)) + (((I/70)*Pi*S^3*T^3)/(S + T)^4 + 
       S^6*((319*T^3)/(14700*S^3*(S + T)^4) + (319*T^4)/
          (2100*S^4*(S + T)^4) + (319*T^5)/(700*S^5*(S + T)^4) + 
         (319*T^6)/(420*S^6*(S + T)^4) + (319*T^7)/(420*S^7*(S + T)^4) + 
         (319*T^8)/(700*S^8*(S + T)^4) + (319*T^9)/(2100*S^9*(S + T)^4) + 
         (319*T^10)/(14700*S^10*(S + T)^4)))*Log[S + T] - 
     ((S + T)^3*(-S^7 + 2*T^7)*Log[S + T]^2)/(140*S^4*T^4) + 
     (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(70*S^4*(S + T)^4)) + 
   Log[S]*(S^6*(-4363/(4900*(S + T)^4) - (529*S^3)/(14700*T^3*(S + T)^4) - 
       (1693*S^2)/(7350*T^2*(S + T)^4) - (13687*S)/(22050*T*(S + T)^4) - 
       (2558*T)/(3675*S*(S + T)^4) - (2558*T^2)/(11025*S^2*(S + T)^4)) + 
     Pi*S^6*(((163*I)/420)/(S + T)^4 + (((319*I)/14700)*S^4)/
        (T^4*(S + T)^4) + (((289*I)/2100)*S^3)/(T^3*(S + T)^4) + 
       (((127*I)/350)*S^2)/(T^2*(S + T)^4) + (((53*I)/105)*S)/(T*(S + T)^4) + 
       (((57*I)/350)*T)/(S*(S + T)^4) + (((19*I)/350)*T^2)/(S^2*(S + T)^4)) + 
     Pi^2*S^6*(-1/6*1/(S + T)^4 - S^4/(210*T^4*(S + T)^4) - 
       S^3/(30*T^3*(S + T)^4) - S^2/(10*T^2*(S + T)^4) - S/(6*T*(S + T)^4) - 
       T/(10*S*(S + T)^4) - T^2/(30*S^2*(S + T)^4) - 
       T^3/(140*S^3*(S + T)^4) - T^4/(15*S^4*(S + T)^4) - 
       T^5/(5*S^5*(S + T)^4) - T^6/(3*S^6*(S + T)^4) - 
       T^7/(3*S^7*(S + T)^4) - T^8/(5*S^8*(S + T)^4) - 
       T^9/(15*S^9*(S + T)^4) - T^10/(105*S^10*(S + T)^4)) - 
     (T^3*(S + T)^3*Log[-T]^2)/(140*S^4) + 
     (((-1/70*I)*Pi*S^3*T^3)/(S + T)^4 + S^6*(319/(420*(S + T)^4) + 
         (319*S^4)/(14700*T^4*(S + T)^4) + (319*S^3)/(2100*T^3*(S + T)^4) + 
         (319*S^2)/(700*T^2*(S + T)^4) + (319*S)/(420*T*(S + T)^4) + 
         (319*T)/(700*S*(S + T)^4) + (319*T^2)/(2100*S^2*(S + T)^4) + 
         (319*T^3)/(14700*S^3*(S + T)^4)))*Log[S + T] + 
     ((S + T)^3*(-2*S^7 + T^7)*Log[S + T]^2)/(140*S^4*T^4) + 
     Log[-T]*((-319*S^3*T^3)/(14700*(S + T)^4) - ((I/70)*Pi*S^3*T^3)/
        (S + T)^4 + ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 
          35*S^10*T^4 - 21*S^9*T^5 - 7*S^8*T^6 - S^7*T^7 + 7*S^6*T^8 + 
          21*S^5*T^9 + 35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + 
          T^14)*Log[S + T])/(70*S^4*T^4*(S + T)^4)) - 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/
      (70*T^4*(S + T)^4)) - (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 
      35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[3, -(T/S)])/
    (70*S^4*(S + T)^4) - ((S + T)^3*(-S^7 + T^7)*PolyLog[3, (S + T)/S])/
    (70*S^4*T^4) + S^6*(-1/2*1/(S + T)^4 - S^4/(70*T^4*(S + T)^4) - 
     S^3/(10*T^3*(S + T)^4) - (3*S^2)/(10*T^2*(S + T)^4) - 
     S/(2*T*(S + T)^4) - (3*T)/(10*S*(S + T)^4) - T^2/(10*S^2*(S + T)^4))*
    Zeta[3]) + ep^2*(((-1/420*I)*Pi^3*S^3*T^3)/(S + T)^4 + 
   Pi*S^6*(((-187*I)/4900)/(S + T)^4 + ((I/3675)*S^3)/(T^3*(S + T)^4) - 
     (((53*I)/29400)*S^2)/(T^2*(S + T)^4) - (((1427*I)/88200)*S)/
      (T*(S + T)^4) - (((1061*I)/29400)*T)/(S*(S + T)^4) - 
     (((1061*I)/88200)*T^2)/(S^2*(S + T)^4)) + 
   S^6*(-34729/(661500*(S + T)^4) - (109*S^2)/(29400*T^2*(S + T)^4) - 
     (109*S)/(4900*T*(S + T)^4) - (15503*T)/(264600*S*(S + T)^4) - 
     (19049*T^2)/(661500*S^2*(S + T)^4) - (197*T^3)/(23625*S^3*(S + T)^4) - 
     (19049*T^4)/(661500*S^4*(S + T)^4) - (15503*T^5)/
      (264600*S^5*(S + T)^4) - (34729*T^6)/(661500*S^6*(S + T)^4) - 
     (109*T^7)/(4900*S^7*(S + T)^4) - (109*T^8)/(29400*S^8*(S + T)^4)) + 
   Pi^2*S^6*(-929/(5040*(S + T)^4) - S^3/(140*T^3*(S + T)^4) - 
     (13*S^2)/(280*T^2*(S + T)^4) - (107*S)/(840*T*(S + T)^4) - 
     (703*T)/(5040*S*(S + T)^4) - (169*T^2)/(5040*S^2*(S + T)^4) + 
     (2333*T^3)/(88200*S^3*(S + T)^4) + (1621*T^4)/(25200*S^4*(S + T)^4) + 
     (3883*T^5)/(25200*S^5*(S + T)^4) + (1243*T^6)/(5040*S^6*(S + T)^4) + 
     (103*T^7)/(420*S^7*(S + T)^4) + (103*T^8)/(700*S^8*(S + T)^4) + 
     (103*T^9)/(2100*S^9*(S + T)^4) + (103*T^10)/(14700*S^10*(S + T)^4)) + 
   ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
      21*S^9*T^5 - 7*S^8*T^6 - 2*S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
      35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*Log[S]^3)/
    (210*S^4*T^4*(S + T)^4) + 
   (T^4*(7*S^6 + 21*S^5*T + 35*S^4*T^2 + 35*S^3*T^3 + 21*S^2*T^4 + 7*S*T^5 + 
      T^6)*Log[-T]^3)/(210*S^4*(S + T)^4) + 
   (((I/140)*Pi*S^3*(S + T)^3)/T^4 + S^6*(-1/420*(S + T)^3/S^7 + 
       (103*(S + T)^3)/(14700*S^3*T^4) - (S + T)^3/(140*S^4*T^3) + 
       (S + T)^3/(280*S^5*T^2) - (S + T)^3/(420*S^6*T) + 
       (T*(S + T)^3)/(280*S^8) - (T^2*(S + T)^3)/(140*S^9) + 
       (103*T^3*(S + T)^3)/(14700*S^10)))*Log[S + T]^2 + 
   ((S + T)^4*(S^6 - S^5*T + S^4*T^2 - S^3*T^3 + S^2*T^4 - S*T^5 + T^6)*
     Log[S + T]^3)/(210*S^4*T^4) + 
   Log[-T]^2*(((-1/140*I)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*((137*T^4)/(1400*S^4*(S + T)^4) + (411*T^5)/(1400*S^5*(S + T)^4) + 
       (181*T^6)/(420*S^6*(S + T)^4) + (313*T^7)/(840*S^7*(S + T)^4) + 
       (271*T^8)/(1400*S^8*(S + T)^4) + (59*T^9)/(1050*S^9*(S + T)^4) + 
       (103*T^10)/(14700*S^10*(S + T)^4)) + (S^3*T^3*Log[S + T])/
      (140*(S + T)^4)) + Log[S]^2*
    (S^6*(181/(420*(S + T)^4) + (103*S^4)/(14700*T^4*(S + T)^4) + 
       (59*S^3)/(1050*T^3*(S + T)^4) + (271*S^2)/(1400*T^2*(S + T)^4) + 
       (313*S)/(840*T*(S + T)^4) + (411*T)/(1400*S*(S + T)^4) + 
       (137*T^2)/(1400*S^2*(S + T)^4)) + 
     Pi*S^6*((-1/4*I)/(S + T)^4 - ((I/140)*S^4)/(T^4*(S + T)^4) - 
       ((I/20)*S^3)/(T^3*(S + T)^4) - (((3*I)/20)*S^2)/(T^2*(S + T)^4) - 
       ((I/4)*S)/(T*(S + T)^4) - (((3*I)/20)*T)/(S*(S + T)^4) - 
       ((I/20)*T^2)/(S^2*(S + T)^4) + ((I/70)*T^3)/(S^3*(S + T)^4)) + 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 3*T^7)*Log[-T])/(140*T^4*(S + T)^4) - 
     ((-2*S^14 - 14*S^13*T - 42*S^12*T^2 - 70*S^11*T^3 - 70*S^10*T^4 - 
        42*S^9*T^5 - 14*S^8*T^6 - S^7*T^7 + 14*S^6*T^8 + 42*S^5*T^9 + 
        70*S^4*T^10 + 70*S^3*T^11 + 42*S^2*T^12 + 14*S*T^13 + 2*T^14)*
       Log[S + T])/(140*S^4*T^4*(S + T)^4)) + 
   ((I/70)*Pi*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
      21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/(T^4*(S + T)^4) + 
   Log[S + T]*((((103*I)/7350)*Pi*S^3*(S + T)^3)/T^4 + 
     S^6*((-34*(S + T)^3)/(11025*S^7) + (S + T)^3/(3675*S^4*T^3) + 
       (101*(S + T)^3)/(29400*S^5*T^2) - (34*(S + T)^3)/(11025*S^6*T) + 
       (101*T*(S + T)^3)/(29400*S^8) + (T^2*(S + T)^3)/(3675*S^9)) + 
     Pi^2*S^6*((S + T)^3/(210*S^3*T^4) + (T^3*(S + T)^3)/(105*S^10)) - 
     ((S + T)^3*(-S^7 + T^7)*PolyLog[2, -(T/S)])/(70*S^4*T^4)) + 
   Log[-T]*((((-103*I)/7350)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*((1061*T^4)/(88200*S^4*(S + T)^4) + (1061*T^5)/
        (29400*S^5*(S + T)^4) + (187*T^6)/(4900*S^6*(S + T)^4) + 
       (1427*T^7)/(88200*S^7*(S + T)^4) + (53*T^8)/(29400*S^8*(S + T)^4) - 
       T^9/(3675*S^9*(S + T)^4)) + Pi^2*S^6*(T^4/(20*S^4*(S + T)^4) + 
       (3*T^5)/(20*S^5*(S + T)^4) + T^6/(4*S^6*(S + T)^4) + 
       T^7/(4*S^7*(S + T)^4) + (3*T^8)/(20*S^8*(S + T)^4) + 
       T^9/(20*S^9*(S + T)^4) + T^10/(140*S^10*(S + T)^4)) + 
     (((I/70)*Pi*S^3*T^3)/(S + T)^4 + S^6*((-103*T^3)/(7350*S^3*(S + T)^4) - 
         (103*T^4)/(1050*S^4*(S + T)^4) - (103*T^5)/(350*S^5*(S + T)^4) - 
         (103*T^6)/(210*S^6*(S + T)^4) - (103*T^7)/(210*S^7*(S + T)^4) - 
         (103*T^8)/(350*S^8*(S + T)^4) - (103*T^9)/(1050*S^9*(S + T)^4) - 
         (103*T^10)/(7350*S^10*(S + T)^4)))*Log[S + T] - 
     ((S + T)^3*(-S^7 + 2*T^7)*Log[S + T]^2)/(140*S^4*T^4) + 
     (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(70*S^4*(S + T)^4)) + 
   Log[S]*(Pi*S^6*(((-181*I)/210)/(S + T)^4 - (((103*I)/7350)*S^4)/
        (T^4*(S + T)^4) - (((59*I)/525)*S^3)/(T^3*(S + T)^4) - 
       (((271*I)/700)*S^2)/(T^2*(S + T)^4) - (((313*I)/420)*S)/
        (T*(S + T)^4) - (((411*I)/700)*T)/(S*(S + T)^4) - 
       (((137*I)/700)*T^2)/(S^2*(S + T)^4)) + 
     S^6*(187/(4900*(S + T)^4) - S^3/(3675*T^3*(S + T)^4) + 
       (53*S^2)/(29400*T^2*(S + T)^4) + (1427*S)/(88200*T*(S + T)^4) + 
       (1061*T)/(29400*S*(S + T)^4) + (1061*T^2)/(88200*S^2*(S + T)^4)) + 
     Pi^2*S^6*(-1/6*1/(S + T)^4 - S^4/(210*T^4*(S + T)^4) - 
       S^3/(30*T^3*(S + T)^4) - S^2/(10*T^2*(S + T)^4) - S/(6*T*(S + T)^4) - 
       T/(10*S*(S + T)^4) - T^2/(30*S^2*(S + T)^4) - 
       T^3/(140*S^3*(S + T)^4) - T^4/(15*S^4*(S + T)^4) - 
       T^5/(5*S^5*(S + T)^4) - T^6/(3*S^6*(S + T)^4) - 
       T^7/(3*S^7*(S + T)^4) - T^8/(5*S^8*(S + T)^4) - 
       T^9/(15*S^9*(S + T)^4) - T^10/(105*S^10*(S + T)^4)) - 
     (T^3*(S + T)^3*Log[-T]^2)/(140*S^4) + 
     (((-1/70*I)*Pi*S^3*T^3)/(S + T)^4 + S^6*(-103/(210*(S + T)^4) - 
         (103*S^4)/(7350*T^4*(S + T)^4) - (103*S^3)/(1050*T^3*(S + T)^4) - 
         (103*S^2)/(350*T^2*(S + T)^4) - (103*S)/(210*T*(S + T)^4) - 
         (103*T)/(350*S*(S + T)^4) - (103*T^2)/(1050*S^2*(S + T)^4) - 
         (103*T^3)/(7350*S^3*(S + T)^4)))*Log[S + T] + 
     ((S + T)^3*(-2*S^7 + T^7)*Log[S + T]^2)/(140*S^4*T^4) + 
     Log[-T]*((103*S^3*T^3)/(7350*(S + T)^4) - ((I/70)*Pi*S^3*T^3)/
        (S + T)^4 + ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 
          35*S^10*T^4 - 21*S^9*T^5 - 7*S^8*T^6 - S^7*T^7 + 7*S^6*T^8 + 
          21*S^5*T^9 + 35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + 
          T^14)*Log[S + T])/(70*S^4*T^4*(S + T)^4)) - 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/
      (70*T^4*(S + T)^4)) - (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 
      35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[3, -(T/S)])/
    (70*S^4*(S + T)^4) - ((S + T)^3*(-S^7 + T^7)*PolyLog[3, (S + T)/S])/
    (70*S^4*T^4) + S^6*(-1/2*1/(S + T)^4 - S^4/(70*T^4*(S + T)^4) - 
     S^3/(10*T^3*(S + T)^4) - (3*S^2)/(10*T^2*(S + T)^4) - 
     S/(2*T*(S + T)^4) - (3*T)/(10*S*(S + T)^4) - T^2/(10*S^2*(S + T)^4))*
    Zeta[3]) + ep^3*(((I/168)*Pi^3*S^3*T^3)/(S + T)^4 + 
   Pi*S^6*(((-727*I)/392)/(S + T)^4 - (((89*I)/1176)*S^3)/(T^3*(S + T)^4) - 
     (((71*I)/147)*S^2)/(T^2*(S + T)^4) - (((572*I)/441)*S)/(T*(S + T)^4) - 
     (((851*I)/588)*T)/(S*(S + T)^4) - (((851*I)/1764)*T^2)/
      (S^2*(S + T)^4)) + S^6*(8551/(10584*(S + T)^4) + 
     (55*S^2)/(1176*T^2*(S + T)^4) + (55*S)/(196*T*(S + T)^4) + 
     (7765*T)/(5292*S*(S + T)^4) + (20801*T^2)/(10584*S^2*(S + T)^4) + 
     (1621*T^3)/(756*S^3*(S + T)^4) + (20801*T^4)/(10584*S^4*(S + T)^4) + 
     (7765*T^5)/(5292*S^5*(S + T)^4) + (8551*T^6)/(10584*S^6*(S + T)^4) + 
     (55*T^7)/(196*S^7*(S + T)^4) + (55*T^8)/(1176*S^8*(S + T)^4)) + 
   Pi^2*S^6*(929/(2016*(S + T)^4) + S^3/(56*T^3*(S + T)^4) + 
     (13*S^2)/(112*T^2*(S + T)^4) + (107*S)/(336*T*(S + T)^4) + 
     (703*T)/(2016*S*(S + T)^4) + (169*T^2)/(2016*S^2*(S + T)^4) - 
     (101*T^3)/(3528*S^3*(S + T)^4) + (205*T^4)/(2016*S^4*(S + T)^4) + 
     (811*T^5)/(2016*S^5*(S + T)^4) + (1403*T^6)/(2016*S^6*(S + T)^4) + 
     (235*T^7)/(336*S^7*(S + T)^4) + (47*T^8)/(112*S^8*(S + T)^4) + 
     (47*T^9)/(336*S^9*(S + T)^4) + (47*T^10)/(2352*S^10*(S + T)^4)) - 
   ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
      21*S^9*T^5 - 7*S^8*T^6 - 2*S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
      35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*Log[S]^3)/
    (84*S^4*T^4*(S + T)^4) - (T^4*(7*S^6 + 21*S^5*T + 35*S^4*T^2 + 
      35*S^3*T^3 + 21*S^2*T^4 + 7*S*T^5 + T^6)*Log[-T]^3)/
    (84*S^4*(S + T)^4) + (((-1/56*I)*Pi*S^3*(S + T)^3)/T^4 + 
     S^6*((S + T)^3/(168*S^7) + (47*(S + T)^3)/(2352*S^3*T^4) + 
       (S + T)^3/(56*S^4*T^3) - (S + T)^3/(112*S^5*T^2) + 
       (S + T)^3/(168*S^6*T) - (T*(S + T)^3)/(112*S^8) + 
       (T^2*(S + T)^3)/(56*S^9) + (47*T^3*(S + T)^3)/(2352*S^10)))*
    Log[S + T]^2 - ((S + T)^4*(S^6 - S^5*T + S^4*T^2 - S^3*T^3 + S^2*T^4 - 
      S*T^5 + T^6)*Log[S + T]^3)/(84*S^4*T^4) + 
   Log[-T]^2*(((I/56)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*(T^4/(56*S^4*(S + T)^4) + (3*T^5)/(56*S^5*(S + T)^4) + 
       (79*T^6)/(336*S^6*(S + T)^4) + (8*T^7)/(21*S^7*(S + T)^4) + 
       (17*T^8)/(56*S^8*(S + T)^4) + (41*T^9)/(336*S^9*(S + T)^4) + 
       (47*T^10)/(2352*S^10*(S + T)^4)) - (S^3*T^3*Log[S + T])/
      (56*(S + T)^4)) + Log[S]^2*
    (S^6*(79/(336*(S + T)^4) + (47*S^4)/(2352*T^4*(S + T)^4) + 
       (41*S^3)/(336*T^3*(S + T)^4) + (17*S^2)/(56*T^2*(S + T)^4) + 
       (8*S)/(21*T*(S + T)^4) + (3*T)/(56*S*(S + T)^4) + 
       T^2/(56*S^2*(S + T)^4)) + Pi*S^6*(((5*I)/8)/(S + T)^4 + 
       ((I/56)*S^4)/(T^4*(S + T)^4) + ((I/8)*S^3)/(T^3*(S + T)^4) + 
       (((3*I)/8)*S^2)/(T^2*(S + T)^4) + (((5*I)/8)*S)/(T*(S + T)^4) + 
       (((3*I)/8)*T)/(S*(S + T)^4) + ((I/8)*T^2)/(S^2*(S + T)^4) - 
       ((I/28)*T^3)/(S^3*(S + T)^4)) - 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 3*T^7)*Log[-T])/(56*T^4*(S + T)^4) + 
     ((-2*S^14 - 14*S^13*T - 42*S^12*T^2 - 70*S^11*T^3 - 70*S^10*T^4 - 
        42*S^9*T^5 - 14*S^8*T^6 - S^7*T^7 + 14*S^6*T^8 + 42*S^5*T^9 + 
        70*S^4*T^10 + 70*S^3*T^11 + 42*S^2*T^12 + 14*S*T^13 + 2*T^14)*
       Log[S + T])/(56*S^4*T^4*(S + T)^4)) - 
   ((I/28)*Pi*S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
      21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/(T^4*(S + T)^4) + 
   Log[S + T]*((((47*I)/1176)*Pi*S^3*(S + T)^3)/T^4 + 
     S^6*((-61*(S + T)^3)/(3528*S^7) - (89*(S + T)^3)/(1176*S^4*T^3) + 
       (17*(S + T)^3)/(588*S^5*T^2) - (61*(S + T)^3)/(3528*S^6*T) + 
       (17*T*(S + T)^3)/(588*S^8) - (89*T^2*(S + T)^3)/(1176*S^9)) + 
     Pi^2*S^6*(-1/84*(S + T)^3/(S^3*T^4) - (T^3*(S + T)^3)/(42*S^10)) + 
     ((S + T)^3*(-S^7 + T^7)*PolyLog[2, -(T/S)])/(28*S^4*T^4)) + 
   Log[-T]*((((-47*I)/1176)*Pi*S^3*T^3)/(S + T)^4 + 
     S^6*((851*T^4)/(1764*S^4*(S + T)^4) + (851*T^5)/(588*S^5*(S + T)^4) + 
       (727*T^6)/(392*S^6*(S + T)^4) + (572*T^7)/(441*S^7*(S + T)^4) + 
       (71*T^8)/(147*S^8*(S + T)^4) + (89*T^9)/(1176*S^9*(S + T)^4)) + 
     Pi^2*S^6*(-1/8*T^4/(S^4*(S + T)^4) - (3*T^5)/(8*S^5*(S + T)^4) - 
       (5*T^6)/(8*S^6*(S + T)^4) - (5*T^7)/(8*S^7*(S + T)^4) - 
       (3*T^8)/(8*S^8*(S + T)^4) - T^9/(8*S^9*(S + T)^4) - 
       T^10/(56*S^10*(S + T)^4)) + (((-1/28*I)*Pi*S^3*T^3)/(S + T)^4 + 
       S^6*((-47*T^3)/(1176*S^3*(S + T)^4) - (47*T^4)/(168*S^4*(S + T)^4) - 
         (47*T^5)/(56*S^5*(S + T)^4) - (235*T^6)/(168*S^6*(S + T)^4) - 
         (235*T^7)/(168*S^7*(S + T)^4) - (47*T^8)/(56*S^8*(S + T)^4) - 
         (47*T^9)/(168*S^9*(S + T)^4) - (47*T^10)/(1176*S^10*(S + T)^4)))*
      Log[S + T] + ((S + T)^3*(-S^7 + 2*T^7)*Log[S + T]^2)/(56*S^4*T^4) - 
     (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[2, -(T/S)])/(28*S^4*(S + T)^4)) + 
   Log[S]*(Pi*S^6*(((-79*I)/168)/(S + T)^4 - (((47*I)/1176)*S^4)/
        (T^4*(S + T)^4) - (((41*I)/168)*S^3)/(T^3*(S + T)^4) - 
       (((17*I)/28)*S^2)/(T^2*(S + T)^4) - (((16*I)/21)*S)/(T*(S + T)^4) - 
       (((3*I)/28)*T)/(S*(S + T)^4) - ((I/28)*T^2)/(S^2*(S + T)^4)) + 
     S^6*(727/(392*(S + T)^4) + (89*S^3)/(1176*T^3*(S + T)^4) + 
       (71*S^2)/(147*T^2*(S + T)^4) + (572*S)/(441*T*(S + T)^4) + 
       (851*T)/(588*S*(S + T)^4) + (851*T^2)/(1764*S^2*(S + T)^4)) + 
     Pi^2*S^6*(5/(12*(S + T)^4) + S^4/(84*T^4*(S + T)^4) + 
       S^3/(12*T^3*(S + T)^4) + S^2/(4*T^2*(S + T)^4) + 
       (5*S)/(12*T*(S + T)^4) + T/(4*S*(S + T)^4) + T^2/(12*S^2*(S + T)^4) + 
       T^3/(56*S^3*(S + T)^4) + T^4/(6*S^4*(S + T)^4) + 
       T^5/(2*S^5*(S + T)^4) + (5*T^6)/(6*S^6*(S + T)^4) + 
       (5*T^7)/(6*S^7*(S + T)^4) + T^8/(2*S^8*(S + T)^4) + 
       T^9/(6*S^9*(S + T)^4) + T^10/(42*S^10*(S + T)^4)) + 
     (T^3*(S + T)^3*Log[-T]^2)/(56*S^4) + 
     (((I/28)*Pi*S^3*T^3)/(S + T)^4 + S^6*(-235/(168*(S + T)^4) - 
         (47*S^4)/(1176*T^4*(S + T)^4) - (47*S^3)/(168*T^3*(S + T)^4) - 
         (47*S^2)/(56*T^2*(S + T)^4) - (235*S)/(168*T*(S + T)^4) - 
         (47*T)/(56*S*(S + T)^4) - (47*T^2)/(168*S^2*(S + T)^4) - 
         (47*T^3)/(1176*S^3*(S + T)^4)))*Log[S + T] - 
     ((S + T)^3*(-2*S^7 + T^7)*Log[S + T]^2)/(56*S^4*T^4) + 
     Log[-T]*((47*S^3*T^3)/(1176*(S + T)^4) + ((I/28)*Pi*S^3*T^3)/(S + T)^4 - 
       ((-S^14 - 7*S^13*T - 21*S^12*T^2 - 35*S^11*T^3 - 35*S^10*T^4 - 
          21*S^9*T^5 - 7*S^8*T^6 - S^7*T^7 + 7*S^6*T^8 + 21*S^5*T^9 + 
          35*S^4*T^10 + 35*S^3*T^11 + 21*S^2*T^12 + 7*S*T^13 + T^14)*
         Log[S + T])/(28*S^4*T^4*(S + T)^4)) + 
     (S^3*(S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 35*S^3*T^4 + 
        21*S^2*T^5 + 7*S*T^6 + 2*T^7)*PolyLog[2, -(T/S)])/
      (28*T^4*(S + T)^4)) + (T^3*(2*S^7 + 7*S^6*T + 21*S^5*T^2 + 35*S^4*T^3 + 
      35*S^3*T^4 + 21*S^2*T^5 + 7*S*T^6 + T^7)*PolyLog[3, -(T/S)])/
    (28*S^4*(S + T)^4) + ((S + T)^3*(-S^7 + T^7)*PolyLog[3, (S + T)/S])/
    (28*S^4*T^4) + S^6*(5/(4*(S + T)^4) + S^4/(28*T^4*(S + T)^4) + 
     S^3/(4*T^3*(S + T)^4) + (3*S^2)/(4*T^2*(S + T)^4) + 
     (5*S)/(4*T*(S + T)^4) + (3*T)/(4*S*(S + T)^4) + T^2/(4*S^2*(S + T)^4))*
    Zeta[3])

